A Fault-Tolerant Honeycomb Memory

Recently, Hastings & Haah introduced a quantum memory defined on the honeycomb lattice. Remarkably, this honeycomb code assembles weight-six parity checks using only two-local measurements. The sparse connectivity and two-local measurements are desirable features for certain hardware, while the weight-six parity checks enable robust performance in the circuit model. In this work, we quantify the robustness of logical qubits preserved by the honeycomb code using a correlated minimum-weight perfect-matching decoder. Using Monte Carlo sampling, we estimate the honeycomb code's threshold in different error models, and project how efficiently it can reach the "teraquop regime" where trillions of quantum logical operations can be executed reliably. We perform the same estimates for the rotated surface code, and find a threshold of $0.2\%-0.3\%$ for the honeycomb code compared to a threshold of $0.5\%-0.7\%$ for the surface code in a controlled-not circuit model. In a circuit model with native two-body measurements, the honeycomb code achieves a threshold of $1.5\% < p <2.0\%$, where $p$ is the collective error rate of the two-body measurement gate - including both measurement and correlated data depolarization error processes. With such gates at a physical error rate of $10^{-3}$, we project that the honeycomb code can reach the teraquop regime with only $600$ physical qubits.

==> anc/example_honeycomb_circuit.stim <==
# Annotate locations of qubits.
QUBIT_COORDS(1, 0) 0
QUBIT_COORDS(1, 1) 1
QUBIT_COORDS(1, 2) 2
QUBIT_COORDS(1, 3) 3
QUBIT_COORDS(1, 4) 4
QUBIT_COORDS(1, 5) 5
QUBIT_COORDS(3, 0) 6
QUBIT_COORDS(3, 1) 7
QUBIT_COORDS(3, 2) 8
QUBIT_COORDS(3, 3) 9
QUBIT_COORDS(3, 4) 10
QUBIT_COORDS(3, 5) 11

# Initialize data qubits into |+> state.
R 0 1 2 3 4 5 6 7 8 9 10 11
X_ERROR(0.001) 0 1 2 3 4 5 6 7 8 9 10 11
TICK
H 0 1 2 3 4 5 6 7 8 9 10 11
DEPOLARIZE1(0.001) 0 1 2 3 4 5 6 7 8 9 10 11
TICK

# X subround. Compare X parities to X initializations.
DEPOLARIZE2(0.001) 9 3 2 1 4 5 0 6 7 8 11 10
MPP(0.001) X9*X3 X2*X1 X4*X5 X0*X6 X7*X8 X11*X10
OBSERVABLE_INCLUDE(1) rec[-3]
DETECTOR(0, 3, 0) rec[-6]
DETECTOR(1, 1.5, 0) rec[-5]
DETECTOR(1, 4.5, 0) rec[-4]
DETECTOR(2, 0, 0) rec[-3]
DETECTOR(3, 1.5, 0) rec[-2]
DETECTOR(3, 4.5, 0) rec[-1]
SHIFT_COORDS(0, 0, 1)
TICK

# Y subround. Get X*Y=Z stabilizers for first time.
DEPOLARIZE2(0.001) 7 1 2 3 0 5 4 10 9 8 11 6
MPP(0.001) Y7*Y1 Y2*Y3 Y0*Y5 Y4*Y10 Y9*Y8 Y11*Y6
OBSERVABLE_INCLUDE(1) rec[-6]
SHIFT_COORDS(0, 0, 1)
TICK

# Z subround. Get Y*Z=X stabilizers to compare against initialization.
DEPOLARIZE2(0.001) 11 5 0 1 4 3 2 8 7 6 9 10
MPP(0.001) Z11*Z5 Z0*Z1 Z4*Z3 Z2*Z8 Z7*Z6 Z9*Z10
OBSERVABLE_INCLUDE(1) rec[-5] rec[-2]
DETECTOR(0, 0, 0) rec[-12] rec[-10] rec[-7] rec[-6] rec[-5] rec[-2]
DETECTOR(2, 3, 0) rec[-11] rec[-9] rec[-8] rec[-4] rec[-3] rec[-1]
SHIFT_COORDS(0, 0, 1)
TICK

# X subround. Get Z*X=Y stabilizers for the first time.
DEPOLARIZE2(0.001) 9 3 2 1 4 5 0 6 7 8 11 10
MPP(0.001) X9*X3 X2*X1 X4*X5 X0*X6 X7*X8 X11*X10
OBSERVABLE_INCLUDE(1) rec[-3]
SHIFT_COORDS(0, 0, 1)
TICK

# Stable state reached. Can now always compare to previous stabilizers.
REPEAT 333 {
    # Y subround. Get X*Y = Z stabilizers to compare against last time.
    DEPOLARIZE2(0.001) 7 1 2 3 0 5 4 10 9 8 11 6
    MPP(0.001) Y7*Y1 Y2*Y3 Y0*Y5 Y4*Y10 Y9*Y8 Y11*Y6
    OBSERVABLE_INCLUDE(1) rec[-6]
    DETECTOR(0, 2, 0) rec[-30] rec[-29] rec[-26] rec[-24] rec[-23] rec[-20] rec[-12] rec[-11] rec[-8] rec[-6] rec[-5] rec[-2]
    DETECTOR(2, 5, 0) rec[-28] rec[-27] rec[-25] rec[-22] rec[-21] rec[-19] rec[-10] rec[-9] rec[-7] rec[-4] rec[-3] rec[-1]
    SHIFT_COORDS(0, 0, 1)
    TICK

    # Z subround. Get Y*Z = X stabilizers to compare against last time.
    DEPOLARIZE2(0.001) 11 5 0 1 4 3 2 8 7 6 9 10
    MPP(0.001) Z11*Z5 Z0*Z1 Z4*Z3 Z2*Z8 Z7*Z6 Z9*Z10
    OBSERVABLE_INCLUDE(1) rec[-5] rec[-2]
    DETECTOR(0, 0, 0) rec[-30] rec[-28] rec[-25] rec[-24] rec[-23] rec[-20] rec[-12] rec[-10] rec[-7] rec[-6] rec[-5] rec[-2]
    DETECTOR(2, 3, 0) rec[-29] rec[-27] rec[-26] rec[-22] rec[-21] rec[-19] rec[-11] rec[-9] rec[-8] rec[-4] rec[-3] rec[-1]
    SHIFT_COORDS(0, 0, 1)
    TICK

    # X subround. Get Z*X = Y stabilizers to compare against last time.
    DEPOLARIZE2(0.001) 9 3 2 1 4 5 0 6 7 8 11 10
    MPP(0.001) X9*X3 X2*X1 X4*X5 X0*X6 X7*X8 X11*X10
    OBSERVABLE_INCLUDE(1) rec[-3]
    DETECTOR(0, 4, 0) rec[-30] rec[-28] rec[-25] rec[-24] rec[-22] rec[-19] rec[-12] rec[-10] rec[-7] rec[-6] rec[-4] rec[-1]
    DETECTOR(2, 1, 0) rec[-29] rec[-27] rec[-26] rec[-23] rec[-21] rec[-20] rec[-11] rec[-9] rec[-8] rec[-5] rec[-3] rec[-2]
    SHIFT_COORDS(0, 0, 1)
    TICK
}

# Transversal measurement.
H 0 1 2 3 4 5 6 7 8 9 10 11
DEPOLARIZE1(0.001) 0 1 2 3 4 5 6 7 8 9 10 11
TICK
X_ERROR(0.001) 0 1 2 3 4 5 6 7 8 9 10 11
M 0 1 2 3 4 5 6 7 8 9 10 11
OBSERVABLE_INCLUDE(1) rec[-11] rec[-5]

# Compare X data measurements to X parity measurements from last subround.
DETECTOR(0, 3, 0) rec[-18] rec[-9] rec[-3]
DETECTOR(1, 1.5, 0) rec[-17] rec[-11] rec[-10]
DETECTOR(1, 4.5, 0) rec[-16] rec[-8] rec[-7]
DETECTOR(2, 0, 0) rec[-15] rec[-12] rec[-6]
DETECTOR(3, 1.5, 0) rec[-14] rec[-5] rec[-4]
DETECTOR(3, 4.5, 0) rec[-13] rec[-2] rec[-1]

# Compare X data measurements to previous X stabilizer reconstruction.
DETECTOR(0, 0, 0) rec[-30] rec[-28] rec[-25] rec[-24] rec[-23] rec[-20] rec[-12] rec[-11] rec[-7] rec[-6] rec[-5] rec[-1]
DETECTOR(2, 3, 0) rec[-29] rec[-27] rec[-26] rec[-22] rec[-21] rec[-19] rec[-10] rec[-9] rec[-8] rec[-4] rec[-3] rec[-2]


==> anc/honeycomb_memory_detection_fraction.csv <==
data_width,data_height,rounds,noise,circuit_style,preserved_observable,code_distance,num_qubits,num_shots,num_correct,total_processing_seconds,decoder,version
4,6,12,0.0001,honeycomb_SI1000,-,4,60,155648,153868,0.028413521999999913,detection_fraction,2
4,6,12,0.0001,honeycomb_SD6,-,4,60,155648,154746,0.024983573999999953,detection_fraction,2
4,6,12,0.0001,honeycomb_EM3_v2,-,4,24,155648,155542,0.05302984699999991,detection_fraction,2
4,6,12,0.0001,honeycomb_EM3,-,4,24,155648,155359,0.013996037999999933,detection_fraction,2
8,12,24,0.0001,honeycomb_SI1000,-,8,240,1212416,1197621,0.09095968300000001,detection_fraction,2
8,12,24,0.0001,honeycomb_SD6,-,8,240,1212416,1204954,0.07982131000000003,detection_fraction,2
8,12,24,0.0001,honeycomb_EM3_v2,-,8,96,1212416,1211390,0.194681965,detection_fraction,2
8,12,24,0.0001,honeycomb_EM3,-,8,96,1212416,1209999,0.04976580300000011,detection_fraction,2
12,18,36,0.0001,honeycomb_SI1000,-,12,540,4055040,4004811,0.19320946000000006,detection_fraction,2
12,18,36,0.0001,honeycomb_SD6,-,12,540,4055040,4030226,0.19999886900000008,detection_fraction,2
12,18,36,0.0001,honeycomb_EM3_v2,-,12,216,4055040,4051565,0.4620104460000001,detection_fraction,2
12,18,36,0.0001,honeycomb_EM3,-,12,216,4055040,4046936,0.10638670399999972,detection_fraction,2
16,24,48,0.0001,honeycomb_SI1000,-,16,960,9568256,9448518,0.3475419089999998,detection_fraction,2
16,24,48,0.0001,honeycomb_SD6,-,16,960,9568256,9508170,0.32905220600000007,detection_fraction,2
16,24,48,0.0001,honeycomb_EM3_v2,-,16,384,9568256,9559839,0.8741508330000003,detection_fraction,2
16,24,48,0.0001,honeycomb_EM3,-,16,384,9568256,9549405,0.236472923,detection_fraction,2
20,30,60,0.0001,honeycomb_SI1000,-,20,1500,18636800,18402707,0.5959979800000004,detection_fraction,2
20,30,60,0.0001,honeycomb_SD6,-,20,1500,18636800,18520467,0.5559553689999994,detection_fraction,2
20,30,60,0.0001,honeycomb_EM3_v2,-,20,600,18636800,18620276,1.4452331579999997,detection_fraction,2
20,30,60,0.0001,honeycomb_EM3,-,20,600,18636800,18599562,0.3523814620000003,detection_fraction,2
4,6,12,0.0002,honeycomb_SI1000,-,4,60,155648,151985,0.02465460700000044,detection_fraction,2
4,6,12,0.0002,honeycomb_SD6,-,4,60,155648,153816,0.022581149000000522,detection_fraction,2
4,6,12,0.0002,honeycomb_EM3_v2,-,4,24,155648,155397,0.04729876000000033,detection_fraction,2
4,6,12,0.0002,honeycomb_EM3,-,4,24,155648,155100,0.012300697999999777,detection_fraction,2
8,12,24,0.0002,honeycomb_SI1000,-,8,240,1212416,1182625,0.08884620599999948,detection_fraction,2
8,12,24,0.0002,honeycomb_SD6,-,8,240,1212416,1197955,0.08232417000000058,detection_fraction,2
8,12,24,0.0002,honeycomb_EM3_v2,-,8,96,1212416,1210365,0.19033144700000015,detection_fraction,2
8,12,24,0.0002,honeycomb_EM3,-,8,96,1212416,1207871,0.04983493399999972,detection_fraction,2
12,18,36,0.0002,honeycomb_SI1000,-,12,540,4055040,3954326,0.19860680800000008,detection_fraction,2
12,18,36,0.0002,honeycomb_SD6,-,12,540,4055040,4004511,0.1929516539999998,detection_fraction,2
12,18,36,0.0002,honeycomb_EM3_v2,-,12,216,4055040,4048072,0.45781618999999996,detection_fraction,2
12,18,36,0.0002,honeycomb_EM3,-,12,216,4055040,4038910,0.12541461899999895,detection_fraction,2
16,24,48,0.0002,honeycomb_SI1000,-,16,960,9568256,9330533,0.35407528499999863,detection_fraction,2
16,24,48,0.0002,honeycomb_SD6,-,16,960,9568256,9449141,0.33706911400000017,detection_fraction,2
16,24,48,0.0002,honeycomb_EM3_v2,-,16,384,9568256,9551383,0.858645665000001,detection_fraction,2
16,24,48,0.0002,honeycomb_EM3,-,16,384,9568256,9531144,0.20925189999999994,detection_fraction,2
20,30,60,0.0002,honeycomb_SI1000,-,20,1500,18636800,18171568,0.5815717039999999,detection_fraction,2
20,30,60,0.0002,honeycomb_SD6,-,20,1500,18636800,18404890,0.5382090510000008,detection_fraction,2
20,30,60,0.0002,honeycomb_EM3_v2,-,20,600,18636800,18603990,1.435078665999999,detection_fraction,2
20,30,60,0.0002,honeycomb_EM3,-,20,600,18636800,18563482,0.3533183899999983,detection_fraction,2
4,6,12,0.0003,honeycomb_SI1000,-,4,60,155648,150370,0.024885815999999394,detection_fraction,2
4,6,12,0.0003,honeycomb_SD6,-,4,60,155648,152984,0.021906722999998962,detection_fraction,2
4,6,12,0.0003,honeycomb_EM3_v2,-,4,24,155648,155274,0.04600661799999983,detection_fraction,2
4,6,12,0.0003,honeycomb_EM3,-,4,24,155648,154715,0.030727635999999947,detection_fraction,2
8,12,24,0.0003,honeycomb_SI1000,-,8,240,1212416,1168748,0.09126971400000095,detection_fraction,2
8,12,24,0.0003,honeycomb_SD6,-,8,240,1212416,1191155,0.08579473600000043,detection_fraction,2
8,12,24,0.0003,honeycomb_EM3_v2,-,8,96,1212416,1209233,0.19136119400000062,detection_fraction,2
8,12,24,0.0003,honeycomb_EM3,-,8,96,1212416,1205524,0.04637343600000143,detection_fraction,2
12,18,36,0.0003,honeycomb_SI1000,-,12,540,4055040,3907470,0.192453200000001,detection_fraction,2
12,18,36,0.0003,honeycomb_SD6,-,12,540,4055040,3980511,0.18093250499999947,detection_fraction,2
12,18,36,0.0003,honeycomb_EM3_v2,-,12,216,4055040,4044317,0.46184273000000076,detection_fraction,2
12,18,36,0.0003,honeycomb_EM3,-,12,216,4055040,4030814,0.1065877620000002,detection_fraction,2
16,24,48,0.0003,honeycomb_SI1000,-,16,960,9568256,9217412,0.37949176599999923,detection_fraction,2
16,24,48,0.0003,honeycomb_SD6,-,16,960,9568256,9391511,0.3482763500000008,detection_fraction,2
16,24,48,0.0003,honeycomb_EM3_v2,-,16,384,9568256,9542746,0.8826839169999996,detection_fraction,2
16,24,48,0.0003,honeycomb_EM3,-,16,384,9568256,9512400,0.21477480499999757,detection_fraction,2
20,30,60,0.0003,honeycomb_SI1000,-,20,1500,18636800,17951094,0.6168185229999992,detection_fraction,2
20,30,60,0.0003,honeycomb_SD6,-,20,1500,18636800,18292046,0.5748510740000015,detection_fraction,2
20,30,60,0.0003,honeycomb_EM3_v2,-,20,600,18636800,18587347,1.4773886379999972,detection_fraction,2
20,30,60,0.0003,honeycomb_EM3,-,20,600,18636800,18526514,0.34360835099999676,detection_fraction,2
4,6,12,0.0005,honeycomb_SI1000,-,4,60,155648,147016,0.02522348500000149,detection_fraction,2
4,6,12,0.0005,honeycomb_SD6,-,4,60,155648,151018,0.024473013000001487,detection_fraction,2
4,6,12,0.0005,honeycomb_EM3_v2,-,4,24,155648,154988,0.047437498000000744,detection_fraction,2
4,6,12,0.0005,honeycomb_EM3,-,4,24,155648,154101,0.013482212999999632,detection_fraction,2
8,12,24,0.0005,honeycomb_SI1000,-,8,240,1212416,1141698,0.08920376400000052,detection_fraction,2
8,12,24,0.0005,honeycomb_SD6,-,8,240,1212416,1176260,0.08950567099999773,detection_fraction,2
8,12,24,0.0005,honeycomb_EM3_v2,-,8,96,1212416,1207368,0.1903266489999993,detection_fraction,2
8,12,24,0.0005,honeycomb_EM3,-,8,96,1212416,1200626,0.04995510499999867,detection_fraction,2
12,18,36,0.0005,honeycomb_SI1000,-,12,540,4055040,3816230,0.19673999400000142,detection_fraction,2
12,18,36,0.0005,honeycomb_SD6,-,12,540,4055040,3931461,0.18842877900000232,detection_fraction,2
12,18,36,0.0005,honeycomb_EM3_v2,-,12,216,4055040,4037349,0.45791039099999864,detection_fraction,2
12,18,36,0.0005,honeycomb_EM3,-,12,216,4055040,4015769,0.10863385900000111,detection_fraction,2
16,24,48,0.0005,honeycomb_SI1000,-,16,960,9568256,8998390,0.3699899679999987,detection_fraction,2
16,24,48,0.0005,honeycomb_SD6,-,16,960,9568256,9276711,0.3661619590000029,detection_fraction,2
16,24,48,0.0005,honeycomb_EM3_v2,-,16,384,9568256,9526082,1.07830723,detection_fraction,2
16,24,48,0.0005,honeycomb_EM3,-,16,384,9568256,9474798,0.3604965129999975,detection_fraction,2
20,30,60,0.0005,honeycomb_SI1000,-,20,1500,18636800,17524257,0.796537874000002,detection_fraction,2
20,30,60,0.0005,honeycomb_SD6,-,20,1500,18636800,18068762,0.6712689409999975,detection_fraction,2
20,30,60,0.0005,honeycomb_EM3_v2,-,20,600,18636800,18554333,1.542330419999999,detection_fraction,2
20,30,60,0.0005,honeycomb_EM3,-,20,600,18636800,18454338,0.3673606619999994,detection_fraction,2
4,6,12,0.0007,honeycomb_SI1000,-,4,60,155648,143845,0.027813199000000566,detection_fraction,2
4,6,12,0.0007,honeycomb_SD6,-,4,60,155648,149394,0.02570273799999967,detection_fraction,2
4,6,12,0.0007,honeycomb_EM3_v2,-,4,24,155648,154786,0.054428717999996934,detection_fraction,2
4,6,12,0.0007,honeycomb_EM3,-,4,24,155648,153519,0.01429483199999737,detection_fraction,2
8,12,24,0.0007,honeycomb_SI1000,-,8,240,1212416,1115621,0.10168377399999784,detection_fraction,2
8,12,24,0.0007,honeycomb_SD6,-,8,240,1212416,1162496,0.0864584310000005,detection_fraction,2
8,12,24,0.0007,honeycomb_EM3_v2,-,8,96,1212416,1205268,0.21346870600000045,detection_fraction,2
8,12,24,0.0007,honeycomb_EM3,-,8,96,1212416,1195771,0.052436024999998665,detection_fraction,2
12,18,36,0.0007,honeycomb_SI1000,-,12,540,4055040,3727358,0.22148697700000142,detection_fraction,2
12,18,36,0.0007,honeycomb_SD6,-,12,540,4055040,3884228,0.19568386699999962,detection_fraction,2
12,18,36,0.0007,honeycomb_EM3_v2,-,12,216,4055040,4030647,0.44645212300000026,detection_fraction,2
12,18,36,0.0007,honeycomb_EM3,-,12,216,4055040,3999842,0.11400163699999766,detection_fraction,2
16,24,48,0.0007,honeycomb_SI1000,-,16,960,9568256,8791950,0.39040242699999794,detection_fraction,2
16,24,48,0.0007,honeycomb_SD6,-,16,960,9568256,9167372,0.40422260600000115,detection_fraction,2
16,24,48,0.0007,honeycomb_EM3_v2,-,16,384,9568256,9509608,0.9589997910000001,detection_fraction,2
16,24,48,0.0007,honeycomb_EM3,-,16,384,9568256,9438133,0.24375668499999747,detection_fraction,2
20,30,60,0.0007,honeycomb_SI1000,-,20,1500,18636800,17115018,0.6835683470000014,detection_fraction,2
20,30,60,0.0007,honeycomb_SD6,-,20,1500,18636800,17850727,0.6458860599999987,detection_fraction,2
20,30,60,0.0007,honeycomb_EM3_v2,-,20,600,18636800,18522003,1.5836912169999984,detection_fraction,2
20,30,60,0.0007,honeycomb_EM3,-,20,600,18636800,18383426,0.36491182099999975,detection_fraction,2
4,6,12,0.001,honeycomb_SI1000,-,4,60,155648,139255,0.026329779000000997,detection_fraction,2
4,6,12,0.001,honeycomb_SD6,-,4,60,155648,146606,0.02545554099999947,detection_fraction,2
4,6,12,0.001,honeycomb_EM3_v2,-,4,24,155648,154373,0.052463845999994874,detection_fraction,2
4,6,12,0.001,honeycomb_EM3,-,4,24,155648,152584,0.018271455000004266,detection_fraction,2
8,12,24,0.001,honeycomb_SI1000,-,8,240,1212416,1079782,0.10896411899999947,detection_fraction,2
8,12,24,0.001,honeycomb_SD6,-,8,240,1212416,1143135,0.0896430289999941,detection_fraction,2
8,12,24,0.001,honeycomb_EM3_v2,-,8,96,1212416,1202128,0.19896289500000108,detection_fraction,2
8,12,24,0.001,honeycomb_EM3,-,8,96,1212416,1189055,0.050011281999999824,detection_fraction,2
12,18,36,0.001,honeycomb_SI1000,-,12,540,4055040,3605483,0.2114961990000026,detection_fraction,2
12,18,36,0.001,honeycomb_SD6,-,12,540,4055040,3817847,0.19789251099999916,detection_fraction,2
12,18,36,0.001,honeycomb_EM3_v2,-,12,216,4055040,4019899,0.4636894910000038,detection_fraction,2
12,18,36,0.001,honeycomb_EM3,-,12,216,4055040,3976537,0.13741816999999656,detection_fraction,2
16,24,48,0.001,honeycomb_SI1000,-,16,960,9568256,8496355,0.4317008590000029,detection_fraction,2
16,24,48,0.001,honeycomb_SD6,-,16,960,9568256,9003288,0.359408547000001,detection_fraction,2
16,24,48,0.001,honeycomb_EM3_v2,-,16,384,9568256,9484390,0.8814771370000045,detection_fraction,2
16,24,48,0.001,honeycomb_EM3,-,16,384,9568256,9383066,0.21803983499999902,detection_fraction,2
20,30,60,0.001,honeycomb_SI1000,-,20,1500,18636800,16540214,0.6701063150000053,detection_fraction,2
20,30,60,0.001,honeycomb_SD6,-,20,1500,18636800,17536426,0.642004606999997,detection_fraction,2
20,30,60,0.001,honeycomb_EM3_v2,-,20,600,18636800,18472559,1.5275848680000053,detection_fraction,2
20,30,60,0.001,honeycomb_EM3,-,20,600,18636800,18275828,0.38370638199999973,detection_fraction,2
4,6,12,0.0015,honeycomb_SI1000,-,4,60,155648,132559,0.030230084000002932,detection_fraction,2
4,6,12,0.0015,honeycomb_SD6,-,4,60,155648,142878,0.02768744800000178,detection_fraction,2
4,6,12,0.0015,honeycomb_EM3_v2,-,4,24,155648,153866,0.05637713800000199,detection_fraction,2
4,6,12,0.0015,honeycomb_EM3,-,4,24,155648,151378,0.045827645999999334,detection_fraction,2
8,12,24,0.0015,honeycomb_SI1000,-,8,240,1212416,1025194,0.1049063970000006,detection_fraction,2
8,12,24,0.0015,honeycomb_SD6,-,8,240,1212416,1111054,0.09309858600000354,detection_fraction,2
8,12,24,0.0015,honeycomb_EM3_v2,-,8,96,1212416,1197053,0.1874518930000022,detection_fraction,2
8,12,24,0.0015,honeycomb_EM3,-,8,96,1212416,1177986,0.052471831999994833,detection_fraction,2
12,18,36,0.0015,honeycomb_SI1000,-,12,540,4055040,3418948,0.2540563969999994,detection_fraction,2
12,18,36,0.0015,honeycomb_SD6,-,12,540,4055040,3711312,0.20160526200000106,detection_fraction,2
12,18,36,0.0015,honeycomb_EM3_v2,-,12,216,4055040,4002664,0.503550263000001,detection_fraction,2
12,18,36,0.0015,honeycomb_EM3,-,12,216,4055040,3939913,0.109968748,detection_fraction,2
16,24,48,0.0015,honeycomb_SI1000,-,16,960,9568256,8054686,0.427097768000003,detection_fraction,2
16,24,48,0.0015,honeycomb_SD6,-,16,960,9568256,8746010,0.37667628500000205,detection_fraction,2
16,24,48,0.0015,honeycomb_EM3_v2,-,16,384,9568256,9444300,0.8878307869999986,detection_fraction,2
16,24,48,0.0015,honeycomb_EM3,-,16,384,9568256,9291822,0.24801459700000095,detection_fraction,2
20,30,60,0.0015,honeycomb_SI1000,-,20,1500,18636800,15681152,0.8049410190000046,detection_fraction,2
20,30,60,0.0015,honeycomb_SD6,-,20,1500,18636800,17033140,0.7201345140000015,detection_fraction,2
20,30,60,0.0015,honeycomb_EM3_v2,-,20,600,18636800,18390909,1.6641068749999945,detection_fraction,2
20,30,60,0.0015,honeycomb_EM3,-,20,600,18636800,18097436,0.3951386740000018,detection_fraction,2
4,6,12,0.002,honeycomb_SI1000,-,4,60,155648,126777,0.026369705000000465,detection_fraction,2
4,6,12,0.002,honeycomb_SD6,-,4,60,155648,139352,0.021267423000004726,detection_fraction,2
4,6,12,0.002,honeycomb_EM3_v2,-,4,24,155648,153125,0.04530290599999631,detection_fraction,2
4,6,12,0.002,honeycomb_EM3,-,4,24,155648,149850,0.013417844000002788,detection_fraction,2
8,12,24,0.002,honeycomb_SI1000,-,8,240,1212416,976796,0.09848668200000077,detection_fraction,2
8,12,24,0.002,honeycomb_SD6,-,8,240,1212416,1080641,0.09095408299999974,detection_fraction,2
8,12,24,0.002,honeycomb_EM3_v2,-,8,96,1212416,1191913,0.18809909599999486,detection_fraction,2
8,12,24,0.002,honeycomb_EM3,-,8,96,1212416,1167092,0.049998164000001566,detection_fraction,2
12,18,36,0.002,honeycomb_SI1000,-,12,540,4055040,3254740,0.22472167300000478,detection_fraction,2
12,18,36,0.002,honeycomb_SD6,-,12,540,4055040,3609167,0.19646636200000245,detection_fraction,2
12,18,36,0.002,honeycomb_EM3_v2,-,12,216,4055040,3984530,0.4498877859999979,detection_fraction,2
12,18,36,0.002,honeycomb_EM3,-,12,216,4055040,3901791,0.1100069149999996,detection_fraction,2
16,24,48,0.002,honeycomb_SI1000,-,16,960,9568256,7667041,0.4284438670000057,detection_fraction,2
16,24,48,0.002,honeycomb_SD6,-,16,960,9568256,8507041,0.3817216220000006,detection_fraction,2
16,24,48,0.002,honeycomb_EM3_v2,-,16,384,9568256,9402282,0.8670530220000003,detection_fraction,2
16,24,48,0.002,honeycomb_EM3,-,16,384,9568256,9204159,0.22123510300000504,detection_fraction,2
20,30,60,0.002,honeycomb_SI1000,-,20,1500,18636800,14908794,0.8303945939999977,detection_fraction,2
20,30,60,0.002,honeycomb_SD6,-,20,1500,18636800,16562915,0.7577587119999976,detection_fraction,2
20,30,60,0.002,honeycomb_EM3_v2,-,20,600,18636800,18310785,1.622064469999998,detection_fraction,2
20,30,60,0.002,honeycomb_EM3,-,20,600,18636800,17929873,0.44544535600000046,detection_fraction,2
4,6,12,0.003,honeycomb_SI1000,-,4,60,155648,116696,0.028408889000004933,detection_fraction,2
4,6,12,0.003,honeycomb_SD6,-,4,60,155648,132821,0.024145846999999776,detection_fraction,2
4,6,12,0.003,honeycomb_EM3_v2,-,4,24,155648,151920,0.060186218000005454,detection_fraction,2
4,6,12,0.003,honeycomb_EM3,-,4,24,155648,147177,0.019478025999994486,detection_fraction,2
8,12,24,0.003,honeycomb_SI1000,-,8,240,1212416,897430,0.14020330600000364,detection_fraction,2
8,12,24,0.003,honeycomb_SD6,-,8,240,1212416,1025362,0.11581498799999679,detection_fraction,2
8,12,24,0.003,honeycomb_EM3_v2,-,8,96,1212416,1181539,0.23592628099999757,detection_fraction,2
8,12,24,0.003,honeycomb_EM3,-,8,96,1212416,1145398,0.06798891200000412,detection_fraction,2
12,18,36,0.003,honeycomb_SI1000,-,12,540,4055040,2984087,0.3238503489999971,detection_fraction,2
12,18,36,0.003,honeycomb_SD6,-,12,540,4055040,3422378,0.22103923999999608,detection_fraction,2
12,18,36,0.003,honeycomb_EM3_v2,-,12,216,4055040,3949856,0.5596058439999965,detection_fraction,2
12,18,36,0.003,honeycomb_EM3,-,12,216,4055040,3829192,0.13626998200000173,detection_fraction,2
16,24,48,0.003,honeycomb_SI1000,-,16,960,9568256,7022691,0.559435054000005,detection_fraction,2
16,24,48,0.003,honeycomb_SD6,-,16,960,9568256,8064677,0.42888758899999857,detection_fraction,2
16,24,48,0.003,honeycomb_EM3_v2,-,16,384,9568256,9321269,1.0261982000000032,detection_fraction,2
16,24,48,0.003,honeycomb_EM3,-,16,384,9568256,9033498,0.30187472800000137,detection_fraction,2
20,30,60,0.003,honeycomb_SI1000,-,20,1500,18636800,13652974,1.0622252509999939,detection_fraction,2
20,30,60,0.003,honeycomb_SD6,-,20,1500,18636800,15704051,0.7606945280000019,detection_fraction,2
20,30,60,0.003,honeycomb_EM3_v2,-,20,600,18636800,18154562,1.6346386959999961,detection_fraction,2
20,30,60,0.003,honeycomb_EM3,-,20,600,18636800,17591660,0.42645767500000176,detection_fraction,2
4,6,12,0.005,honeycomb_SI1000,-,4,60,155648,102984,0.029911290000001145,detection_fraction,2
4,6,12,0.005,honeycomb_SD6,-,4,60,155648,121278,0.025672704000001545,detection_fraction,2
4,6,12,0.005,honeycomb_EM3_v2,-,4,24,155648,149469,0.05390712399999842,detection_fraction,2
4,6,12,0.005,honeycomb_EM3,-,4,24,155648,142032,0.01776640599999979,detection_fraction,2
8,12,24,0.005,honeycomb_SI1000,-,8,240,1212416,787514,0.17039545100000453,detection_fraction,2
8,12,24,0.005,honeycomb_SD6,-,8,240,1212416,935082,0.11960065699999944,detection_fraction,2
8,12,24,0.005,honeycomb_EM3_v2,-,8,96,1212416,1162476,0.27710988199999775,detection_fraction,2
8,12,24,0.005,honeycomb_EM3,-,8,96,1212416,1104966,0.07065408899999426,detection_fraction,2
12,18,36,0.005,honeycomb_SI1000,-,12,540,4055040,2612560,0.3358837840000035,detection_fraction,2
12,18,36,0.005,honeycomb_SD6,-,12,540,4055040,3116661,0.25443709900000044,detection_fraction,2
12,18,36,0.005,honeycomb_EM3_v2,-,12,216,4055040,3886036,0.5409363520000028,detection_fraction,2
12,18,36,0.005,honeycomb_EM3,-,12,216,4055040,3693329,0.17171971900000926,detection_fraction,2
16,24,48,0.005,honeycomb_SI1000,-,16,960,9568256,6135936,0.6225295720000048,detection_fraction,2
16,24,48,0.005,honeycomb_SD6,-,16,960,9568256,7341380,0.5141622920000088,detection_fraction,2
16,24,48,0.005,honeycomb_EM3_v2,-,16,384,9568256,9164563,0.9553404690000065,detection_fraction,2
16,24,48,0.005,honeycomb_EM3,-,16,384,9568256,8709522,0.26882907000000955,detection_fraction,2
20,30,60,0.005,honeycomb_SI1000,-,20,1500,18636800,11933193,1.0673976030000034,detection_fraction,2
20,30,60,0.005,honeycomb_SD6,-,20,1500,18636800,14280862,0.8620749869999997,detection_fraction,2
20,30,60,0.005,honeycomb_EM3_v2,-,20,600,18636800,17846039,1.5097817970000023,detection_fraction,2
20,30,60,0.005,honeycomb_EM3,-,20,600,18636800,16960588,0.4344152930000007,detection_fraction,2
4,6,12,0.007,honeycomb_SI1000,-,4,60,155648,94874,0.029742763999990984,detection_fraction,2
4,6,12,0.007,honeycomb_SD6,-,4,60,155648,112441,0.025650158999994233,detection_fraction,2
4,6,12,0.007,honeycomb_EM3_v2,-,4,24,155648,147003,0.04560005500000841,detection_fraction,2
4,6,12,0.007,honeycomb_EM3,-,4,24,155648,137448,0.04660038099999042,detection_fraction,2
8,12,24,0.007,honeycomb_SI1000,-,8,240,1212416,721298,0.13144240999999113,detection_fraction,2
8,12,24,0.007,honeycomb_SD6,-,8,240,1212416,866595,0.10676994199999967,detection_fraction,2
8,12,24,0.007,honeycomb_EM3_v2,-,8,96,1212416,1142966,0.1931297990000047,detection_fraction,2
8,12,24,0.007,honeycomb_EM3,-,8,96,1212416,1067379,0.055014413999998624,detection_fraction,2
12,18,36,0.007,honeycomb_SI1000,-,12,540,4055040,2390416,0.3263488890000019,detection_fraction,2
12,18,36,0.007,honeycomb_SD6,-,12,540,4055040,2878124,0.2690557680000012,detection_fraction,2
12,18,36,0.007,honeycomb_EM3_v2,-,12,216,4055040,3818623,0.4695064449999933,detection_fraction,2
12,18,36,0.007,honeycomb_EM3,-,12,216,4055040,3565814,0.12881552500000737,detection_fraction,2
16,24,48,0.007,honeycomb_SI1000,-,16,960,9568256,5615904,0.700248189000007,detection_fraction,2
16,24,48,0.007,honeycomb_SD6,-,16,960,9568256,6774474,0.5811604390000014,detection_fraction,2
16,24,48,0.007,honeycomb_EM3_v2,-,16,384,9568256,9009784,0.9659915039999873,detection_fraction,2
16,24,48,0.007,honeycomb_EM3,-,16,384,9568256,8407418,0.2985288969999971,detection_fraction,2
20,30,60,0.007,honeycomb_SI1000,-,20,1500,18636800,10901458,1.3848324779999928,detection_fraction,2
20,30,60,0.007,honeycomb_SD6,-,20,1500,18636800,13179926,0.9680951090000036,detection_fraction,2
20,30,60,0.007,honeycomb_EM3_v2,-,20,600,18636800,17545547,1.8466460169999976,detection_fraction,2
20,30,60,0.007,honeycomb_EM3,-,20,600,18636800,16377145,0.5384189820000103,detection_fraction,2
4,6,12,0.01,honeycomb_SI1000,-,4,60,155648,87629,0.04473282300000392,detection_fraction,2
4,6,12,0.01,honeycomb_SD6,-,4,60,155648,102862,0.04257059100000049,detection_fraction,2
4,6,12,0.01,honeycomb_EM3_v2,-,4,24,155648,143279,0.0754810349999957,detection_fraction,2
4,6,12,0.01,honeycomb_EM3,-,4,24,155648,131422,0.02603824399999155,detection_fraction,2
8,12,24,0.01,honeycomb_SI1000,-,8,240,1212416,668607,0.2524838020000004,detection_fraction,2
8,12,24,0.01,honeycomb_SD6,-,8,240,1212416,786884,0.1712730410000063,detection_fraction,2
8,12,24,0.01,honeycomb_EM3_v2,-,8,96,1212416,1116367,0.30416437499999915,detection_fraction,2
8,12,24,0.01,honeycomb_EM3,-,8,96,1212416,1016214,0.06938016799999502,detection_fraction,2
12,18,36,0.01,honeycomb_SI1000,-,12,540,4055040,2211246,0.4744350699999984,detection_fraction,2
12,18,36,0.01,honeycomb_SD6,-,12,540,4055040,2618643,0.42022215400000107,detection_fraction,2
12,18,36,0.01,honeycomb_EM3_v2,-,12,216,4055040,3728453,0.5740271660000076,detection_fraction,2
12,18,36,0.01,honeycomb_EM3,-,12,216,4055040,3395649,0.17391151799999705,detection_fraction,2
16,24,48,0.01,honeycomb_SI1000,-,16,960,9568256,5194890,1.012791381999989,detection_fraction,2
16,24,48,0.01,honeycomb_SD6,-,16,960,9568256,6158130,0.9214164469999986,detection_fraction,2
16,24,48,0.01,honeycomb_EM3_v2,-,16,384,9568256,8789595,1.9304322969999959,detection_fraction,2
16,24,48,0.01,honeycomb_EM3,-,16,384,9568256,8004075,0.6307943580000028,detection_fraction,2
20,30,60,0.01,honeycomb_SI1000,-,20,1500,18636800,10089876,2.8373940419999997,detection_fraction,2
20,30,60,0.01,honeycomb_SD6,-,20,1500,18636800,11974377,1.4320558730000101,detection_fraction,2
20,30,60,0.01,honeycomb_EM3_v2,-,20,600,18636800,17113207,1.5934616239999997,detection_fraction,2
20,30,60,0.01,honeycomb_EM3,-,20,600,18636800,15574673,0.556099782000004,detection_fraction,2
4,6,12,0.015,honeycomb_SI1000,-,4,60,155648,83523,0.039038990000008766,detection_fraction,2
4,6,12,0.015,honeycomb_SD6,-,4,60,155648,92673,0.03288465400000007,detection_fraction,2
4,6,12,0.015,honeycomb_EM3_v2,-,4,24,155648,138420,0.05236482700000522,detection_fraction,2
4,6,12,0.015,honeycomb_EM3,-,4,24,155648,121605,0.018758192000007057,detection_fraction,2
8,12,24,0.015,honeycomb_SI1000,-,8,240,1212416,633346,0.20786043900000095,detection_fraction,2
8,12,24,0.015,honeycomb_SD6,-,8,240,1212416,709828,0.15640963599999225,detection_fraction,2
8,12,24,0.015,honeycomb_EM3_v2,-,8,96,1212416,1072937,0.24484940600000016,detection_fraction,2
8,12,24,0.015,honeycomb_EM3,-,8,96,1212416,944017,0.07824293500000579,detection_fraction,2
12,18,36,0.015,honeycomb_SI1000,-,12,540,4055040,2100632,0.5855470759999974,detection_fraction,2
12,18,36,0.015,honeycomb_SD6,-,12,540,4055040,2352922,0.4531175089999948,detection_fraction,2
12,18,36,0.015,honeycomb_EM3_v2,-,12,216,4055040,3582928,0.6643218900000107,detection_fraction,2
12,18,36,0.015,honeycomb_EM3,-,12,216,4055040,3147260,0.19107114099999478,detection_fraction,2
16,24,48,0.015,honeycomb_SI1000,-,16,960,9568256,4935543,1.4841360070000036,detection_fraction,2
16,24,48,0.015,honeycomb_SD6,-,16,960,9568256,5529348,1.2536261480000093,detection_fraction,2
16,24,48,0.015,honeycomb_EM3_v2,-,16,384,9568256,8449431,1.3263177310000032,detection_fraction,2
16,24,48,0.015,honeycomb_EM3,-,16,384,9568256,7412683,0.4102998609999986,detection_fraction,2
20,30,60,0.015,honeycomb_SI1000,-,20,1500,18636800,9589305,2.647241082000008,detection_fraction,2
20,30,60,0.015,honeycomb_SD6,-,20,1500,18636800,10756371,1.926185951000008,detection_fraction,2
20,30,60,0.015,honeycomb_EM3_v2,-,20,600,18636800,16451570,1.719387232999992,detection_fraction,2
20,30,60,0.015,honeycomb_EM3,-,20,600,18636800,14443261,0.5893277530000063,detection_fraction,2
4,6,12,0.02,honeycomb_SI1000,-,4,60,155648,81691,0.03968110700000693,detection_fraction,2
4,6,12,0.02,honeycomb_SD6,-,4,60,155648,87338,0.03369971600000099,detection_fraction,2
4,6,12,0.02,honeycomb_EM3_v2,-,4,24,155648,133487,0.048303662999998664,detection_fraction,2
4,6,12,0.02,honeycomb_EM3,-,4,24,155648,114627,0.01628138200000251,detection_fraction,2
8,12,24,0.02,honeycomb_SI1000,-,8,240,1212416,623408,0.20020225700000083,detection_fraction,2
8,12,24,0.02,honeycomb_SD6,-,8,240,1212416,666360,0.15898330699999974,detection_fraction,2
8,12,24,0.02,honeycomb_EM3_v2,-,8,96,1212416,1034174,0.20151208100000417,detection_fraction,2
8,12,24,0.02,honeycomb_EM3,-,8,96,1212416,883505,0.06579311299999802,detection_fraction,2
12,18,36,0.02,honeycomb_SI1000,-,12,540,4055040,2067955,0.5412554640000025,detection_fraction,2
12,18,36,0.02,honeycomb_SD6,-,12,540,4055040,2213284,0.44541993999999363,detection_fraction,2
12,18,36,0.02,honeycomb_EM3_v2,-,12,216,4055040,3450282,0.4911496840000069,detection_fraction,2
12,18,36,0.02,honeycomb_EM3,-,12,216,4055040,2947165,0.21510241199999314,detection_fraction,2
16,24,48,0.02,honeycomb_SI1000,-,16,960,9568256,4863109,1.2380275740000002,detection_fraction,2
16,24,48,0.02,honeycomb_SD6,-,16,960,9568256,5199720,0.9859605570000127,detection_fraction,2
16,24,48,0.02,honeycomb_EM3_v2,-,16,384,9568256,8134543,0.9593981740000004,detection_fraction,2
16,24,48,0.02,honeycomb_EM3,-,16,384,9568256,6938657,0.3665352040000016,detection_fraction,2
20,30,60,0.02,honeycomb_SI1000,-,20,1500,18636800,9447368,2.2936772430000048,detection_fraction,2
20,30,60,0.02,honeycomb_SD6,-,20,1500,18636800,10106940,1.779481122000007,detection_fraction,2
20,30,60,0.02,honeycomb_EM3_v2,-,20,600,18636800,15835450,1.6277143429999938,detection_fraction,2
20,30,60,0.02,honeycomb_EM3,-,20,600,18636800,13502111,0.6582019320000114,detection_fraction,2
4,6,12,0.03,honeycomb_SI1000,-,4,60,155648,80475,0.048308697999999595,detection_fraction,2
4,6,12,0.03,honeycomb_SD6,-,4,60,155648,82658,0.03802949300001046,detection_fraction,2
4,6,12,0.03,honeycomb_EM3_v2,-,4,24,155648,124951,0.04849539399999969,detection_fraction,2
4,6,12,0.03,honeycomb_EM3,-,4,24,155648,103318,0.05620347499998957,detection_fraction,2
8,12,24,0.03,honeycomb_SI1000,-,8,240,1212416,616036,0.269975333000005,detection_fraction,2
8,12,24,0.03,honeycomb_SD6,-,8,240,1212416,632015,0.19915007400000206,detection_fraction,2
8,12,24,0.03,honeycomb_EM3_v2,-,8,96,1212416,966040,0.21171133800000064,detection_fraction,2
8,12,24,0.03,honeycomb_EM3,-,8,96,1212416,793987,0.07154712300000199,detection_fraction,2
12,18,36,0.03,honeycomb_SI1000,-,12,540,4055040,2052308,0.7503850100000022,detection_fraction,2
12,18,36,0.03,honeycomb_SD6,-,12,540,4055040,2097840,0.5764974659999922,detection_fraction,2
12,18,36,0.03,honeycomb_EM3_v2,-,12,216,4055040,3220172,0.514508185000011,detection_fraction,2
12,18,36,0.03,honeycomb_EM3,-,12,216,4055040,2642900,0.17897104000000752,detection_fraction,2
16,24,48,0.03,honeycomb_SI1000,-,16,960,9568256,4829307,1.6739651890000005,detection_fraction,2
16,24,48,0.03,honeycomb_SD6,-,16,960,9568256,4930827,1.2642312309999966,detection_fraction,2
16,24,48,0.03,honeycomb_EM3_v2,-,16,384,9568256,7584755,1.0015708989999865,detection_fraction,2
16,24,48,0.03,honeycomb_EM3,-,16,384,9568256,6224586,0.3788745640000002,detection_fraction,2
20,30,60,0.03,honeycomb_SI1000,-,20,1500,18636800,9387659,3.1409310869999985,detection_fraction,2
20,30,60,0.03,honeycomb_SD6,-,20,1500,18636800,9583577,2.391263619,detection_fraction,2
20,30,60,0.03,honeycomb_EM3_v2,-,20,600,18636800,14758469,1.7347193340000047,detection_fraction,2
20,30,60,0.03,honeycomb_EM3,-,20,600,18636800,12100873,0.6452171110000222,detection_fraction,2
3,3,9,0.0001,surface_SD6,-,3,17,73728,73555,0.009328158000016629,detection_fraction,2
3,3,9,0.0001,surface_SD6,-,3,17,73728,73531,0.00706624699998315,detection_fraction,2
3,3,9,0.0001,surface_SI1000,-,3,17,73728,73483,0.009683639999991556,detection_fraction,2
3,3,9,0.0001,surface_SI1000,-,3,17,73728,73493,0.00941442900000311,detection_fraction,2
3,3,9,0.0002,surface_SD6,-,3,17,73728,73376,0.00794319499999574,detection_fraction,2
3,3,9,0.0002,surface_SD6,-,3,17,73728,73369,0.007187042999987625,detection_fraction,2
3,3,9,0.0002,surface_SI1000,-,3,17,73728,73270,0.009767710000005536,detection_fraction,2
3,3,9,0.0002,surface_SI1000,-,3,17,73728,73259,0.008724020000016708,detection_fraction,2
3,3,9,0.0003,surface_SD6,-,3,17,73728,73167,0.007886170999995556,detection_fraction,2
3,3,9,0.0003,surface_SD6,-,3,17,73728,73227,0.006887014000000136,detection_fraction,2
3,3,9,0.0003,surface_SI1000,-,3,17,73728,73047,0.010097503999986657,detection_fraction,2
3,3,9,0.0003,surface_SI1000,-,3,17,73728,73089,0.00993685399998867,detection_fraction,2
3,3,9,0.0005,surface_SD6,-,3,17,73728,72789,0.0075630880000119305,detection_fraction,2
3,3,9,0.0005,surface_SD6,-,3,17,73728,72876,0.00813478700001724,detection_fraction,2
3,3,9,0.0005,surface_SI1000,-,3,17,73728,72653,0.00993542500000899,detection_fraction,2
3,3,9,0.0005,surface_SI1000,-,3,17,73728,72599,0.009218952999987096,detection_fraction,2
3,3,9,0.0007,surface_SD6,-,3,17,73728,72504,0.006493978999998262,detection_fraction,2
3,3,9,0.0007,surface_SD6,-,3,17,73728,72508,0.007077061000018148,detection_fraction,2
3,3,9,0.0007,surface_SI1000,-,3,17,73728,72225,0.01040775999999255,detection_fraction,2
3,3,9,0.0007,surface_SI1000,-,3,17,73728,72206,0.009818706999993765,detection_fraction,2
3,3,9,0.001,surface_SD6,-,3,17,73728,72037,0.007126841999991029,detection_fraction,2
3,3,9,0.001,surface_SD6,-,3,17,73728,71881,0.007467434999995248,detection_fraction,2
3,3,9,0.001,surface_SI1000,-,3,17,73728,71595,0.00947764099998949,detection_fraction,2
3,3,9,0.001,surface_SI1000,-,3,17,73728,71503,0.012002824999996164,detection_fraction,2
3,3,9,0.0015,surface_SD6,-,3,17,73728,71079,0.007613784000000123,detection_fraction,2
3,3,9,0.0015,surface_SD6,-,3,17,73728,71141,0.009266391000011254,detection_fraction,2
3,3,9,0.0015,surface_SI1000,-,3,17,73728,70548,0.01302014399999507,detection_fraction,2
3,3,9,0.0015,surface_SI1000,-,3,17,73728,70476,0.011184020000001738,detection_fraction,2
3,3,9,0.002,surface_SD6,-,3,17,73728,70294,0.009315326999995932,detection_fraction,2
3,3,9,0.002,surface_SD6,-,3,17,73728,70429,0.008638965000017151,detection_fraction,2
3,3,9,0.002,surface_SI1000,-,3,17,73728,69575,0.010431582999984812,detection_fraction,2
3,3,9,0.002,surface_SI1000,-,3,17,73728,69587,0.012364375000004202,detection_fraction,2
3,3,9,0.003,surface_SD6,-,3,17,73728,68532,0.011827743999987206,detection_fraction,2
3,3,9,0.003,surface_SD6,-,3,17,73728,68818,0.008374299999985624,detection_fraction,2
3,3,9,0.003,surface_SI1000,-,3,17,73728,67580,0.011610619999999017,detection_fraction,2
3,3,9,0.003,surface_SI1000,-,3,17,73728,67515,0.011530139000001327,detection_fraction,2
3,3,9,0.005,surface_SD6,-,3,17,73728,65840,0.008691342999981089,detection_fraction,2
3,3,9,0.005,surface_SD6,-,3,17,73728,65854,0.010397931999989396,detection_fraction,2
3,3,9,0.005,surface_SI1000,-,3,17,73728,64025,0.01140425799999889,detection_fraction,2
3,3,9,0.005,surface_SI1000,-,3,17,73728,64089,0.01143953300001499,detection_fraction,2
3,3,9,0.007,surface_SD6,-,3,17,73728,63382,0.011085641999983409,detection_fraction,2
3,3,9,0.007,surface_SD6,-,3,17,73728,63180,0.010140903999996453,detection_fraction,2
3,3,9,0.007,surface_SI1000,-,3,17,73728,60820,0.011520394999990913,detection_fraction,2
3,3,9,0.007,surface_SI1000,-,3,17,73728,60610,0.014168085000022757,detection_fraction,2
3,3,9,0.01,surface_SD6,-,3,17,73728,59510,0.012668144000002712,detection_fraction,2
3,3,9,0.01,surface_SD6,-,3,17,73728,59566,0.012479589999998097,detection_fraction,2
3,3,9,0.01,surface_SI1000,-,3,17,73728,56821,0.016211781999999175,detection_fraction,2
3,3,9,0.01,surface_SI1000,-,3,17,73728,56599,0.013482059000011759,detection_fraction,2
3,3,9,0.015,surface_SD6,-,3,17,73728,54565,0.016820834000014884,detection_fraction,2
3,3,9,0.015,surface_SD6,-,3,17,73728,54761,0.01561177299998917,detection_fraction,2
3,3,9,0.015,surface_SI1000,-,3,17,73728,51425,0.015589153000007627,detection_fraction,2
3,3,9,0.015,surface_SI1000,-,3,17,73728,51663,0.015220851999998786,detection_fraction,2
3,3,9,0.02,surface_SD6,-,3,17,73728,50708,0.015526324000006753,detection_fraction,2
3,3,9,0.02,surface_SD6,-,3,17,73728,50668,0.01607039900000018,detection_fraction,2
3,3,9,0.02,surface_SI1000,-,3,17,73728,47302,0.01634945899999707,detection_fraction,2
3,3,9,0.02,surface_SI1000,-,3,17,73728,47488,0.015705793999984508,detection_fraction,2
3,3,9,0.03,surface_SD6,-,3,17,73728,45466,0.020846378000015875,detection_fraction,2
3,3,9,0.03,surface_SD6,-,3,17,73728,45711,0.021321834999980638,detection_fraction,2
3,3,9,0.03,surface_SI1000,-,3,17,73728,42413,0.022090805999994245,detection_fraction,2
3,3,9,0.03,surface_SI1000,-,3,17,73728,42503,0.022035682999984374,detection_fraction,2
7,7,21,0.0001,surface_SD6,-,7,97,1032192,1029635,0.0366489400000205,detection_fraction,2
7,7,21,0.0001,surface_SD6,-,7,97,1032192,1029455,0.03371723399999382,detection_fraction,2
7,7,21,0.0001,surface_SI1000,-,7,97,1032192,1028503,0.04937627600000383,detection_fraction,2
7,7,21,0.0001,surface_SI1000,-,7,97,1032192,1028618,0.03823617800000534,detection_fraction,2
7,7,21,0.0002,surface_SD6,-,7,97,1032192,1026861,0.03423248199999307,detection_fraction,2
7,7,21,0.0002,surface_SD6,-,7,97,1032192,1026826,0.033347263999985444,detection_fraction,2
7,7,21,0.0002,surface_SI1000,-,7,97,1032192,1025072,0.04180163300000572,detection_fraction,2
7,7,21,0.0002,surface_SI1000,-,7,97,1032192,1025190,0.037942442000002075,detection_fraction,2
7,7,21,0.0003,surface_SD6,-,7,97,1032192,1023999,0.029722751999997854,detection_fraction,2
7,7,21,0.0003,surface_SD6,-,7,97,1032192,1023885,0.02934723600000666,detection_fraction,2
7,7,21,0.0003,surface_SI1000,-,7,97,1032192,1021384,0.040446434999978464,detection_fraction,2
7,7,21,0.0003,surface_SI1000,-,7,97,1032192,1021526,0.0410081489999925,detection_fraction,2
7,7,21,0.0005,surface_SD6,-,7,97,1032192,1018848,0.03347192799998311,detection_fraction,2
7,7,21,0.0005,surface_SD6,-,7,97,1032192,1018821,0.030280680000004168,detection_fraction,2
7,7,21,0.0005,surface_SI1000,-,7,97,1032192,1014476,0.03900586099999259,detection_fraction,2
7,7,21,0.0005,surface_SI1000,-,7,97,1032192,1014720,0.03990707699998097,detection_fraction,2
7,7,21,0.0007,surface_SD6,-,7,97,1032192,1013141,0.0348893510000039,detection_fraction,2
7,7,21,0.0007,surface_SD6,-,7,97,1032192,1013443,0.03292290700002809,detection_fraction,2
7,7,21,0.0007,surface_SI1000,-,7,97,1032192,1007764,0.042260572999992974,detection_fraction,2
7,7,21,0.0007,surface_SI1000,-,7,97,1032192,1007871,0.037222103000004836,detection_fraction,2
7,7,21,0.001,surface_SD6,-,7,97,1032192,1005245,0.032643359000019245,detection_fraction,2
7,7,21,0.001,surface_SD6,-,7,97,1032192,1005435,0.03427044300002535,detection_fraction,2
7,7,21,0.001,surface_SI1000,-,7,97,1032192,998210,0.04401830099999415,detection_fraction,2
7,7,21,0.001,surface_SI1000,-,7,97,1032192,997421,0.04335104200001183,detection_fraction,2
7,7,21,0.0015,surface_SD6,-,7,97,1032192,992575,0.036707414000005656,detection_fraction,2
7,7,21,0.0015,surface_SD6,-,7,97,1032192,993150,0.03507233000001975,detection_fraction,2
7,7,21,0.0015,surface_SI1000,-,7,97,1032192,981566,0.043463566000014,detection_fraction,2
7,7,21,0.0015,surface_SI1000,-,7,97,1032192,981189,0.04462128799997345,detection_fraction,2
7,7,21,0.002,surface_SD6,-,7,97,1032192,979938,0.04215227700001378,detection_fraction,2
7,7,21,0.002,surface_SD6,-,7,97,1032192,979732,0.03840036599999053,detection_fraction,2
7,7,21,0.002,surface_SI1000,-,7,97,1032192,965456,0.04477128499999594,detection_fraction,2
7,7,21,0.002,surface_SI1000,-,7,97,1032192,965684,0.04633512699999187,detection_fraction,2
7,7,21,0.003,surface_SD6,-,7,97,1032192,955400,0.04535767600000895,detection_fraction,2
7,7,21,0.003,surface_SD6,-,7,97,1032192,955518,0.0441712040000084,detection_fraction,2
7,7,21,0.003,surface_SI1000,-,7,97,1032192,935140,0.04767692799998713,detection_fraction,2
7,7,21,0.003,surface_SI1000,-,7,97,1032192,934250,0.04756716399998595,detection_fraction,2
7,7,21,0.005,surface_SD6,-,7,97,1032192,911241,0.0547260069999993,detection_fraction,2
7,7,21,0.005,surface_SD6,-,7,97,1032192,911455,0.0531310860000076,detection_fraction,2
7,7,21,0.005,surface_SI1000,-,7,97,1032192,880303,0.05658634100001336,detection_fraction,2
7,7,21,0.005,surface_SI1000,-,7,97,1032192,879342,0.058680831000003764,detection_fraction,2
7,7,21,0.007,surface_SD6,-,7,97,1032192,871114,0.062068016000011994,detection_fraction,2
7,7,21,0.007,surface_SD6,-,7,97,1032192,871474,0.06198088300001814,detection_fraction,2
7,7,21,0.007,surface_SI1000,-,7,97,1032192,832317,0.06400800200000845,detection_fraction,2
7,7,21,0.007,surface_SI1000,-,7,97,1032192,831941,0.06351073199999746,detection_fraction,2
7,7,21,0.01,surface_SD6,-,7,97,1032192,819669,0.07761495700000864,detection_fraction,2
7,7,21,0.01,surface_SD6,-,7,97,1032192,819476,0.07545379199999047,detection_fraction,2
7,7,21,0.01,surface_SI1000,-,7,97,1032192,771900,0.07988114700000892,detection_fraction,2
7,7,21,0.01,surface_SI1000,-,7,97,1032192,771531,0.08129948900000272,detection_fraction,2
7,7,21,0.015,surface_SD6,-,7,97,1032192,747432,0.09954222300001447,detection_fraction,2
7,7,21,0.015,surface_SD6,-,7,97,1032192,746558,0.09796215000000075,detection_fraction,2
7,7,21,0.015,surface_SI1000,-,7,97,1032192,694865,0.10026441700000532,detection_fraction,2
7,7,21,0.015,surface_SI1000,-,7,97,1032192,694463,0.09590363099999877,detection_fraction,2
7,7,21,0.02,surface_SD6,-,7,97,1032192,693896,0.12511724600000207,detection_fraction,2
7,7,21,0.02,surface_SD6,-,7,97,1032192,693246,0.12049437799998941,detection_fraction,2
7,7,21,0.02,surface_SI1000,-,7,97,1032192,640445,0.11226166599999488,detection_fraction,2
7,7,21,0.02,surface_SI1000,-,7,97,1032192,639345,0.11444490200000246,detection_fraction,2
7,7,21,0.03,surface_SD6,-,7,97,1032192,620448,0.16950900099999444,detection_fraction,2
7,7,21,0.03,surface_SD6,-,7,97,1032192,620626,0.16855215999999018,detection_fraction,2
7,7,21,0.03,surface_SI1000,-,7,97,1032192,574910,0.16405563800000778,detection_fraction,2
7,7,21,0.03,surface_SI1000,-,7,97,1032192,574759,0.16504705900001682,detection_fraction,2
11,11,33,0.0001,surface_SD6,-,11,241,4055040,4044142,0.08571319400002153,detection_fraction,2
11,11,33,0.0001,surface_SD6,-,11,241,4055040,4043834,0.07315956200000073,detection_fraction,2
11,11,33,0.0001,surface_SI1000,-,11,241,4055040,4040500,0.08661896300000649,detection_fraction,2
11,11,33,0.0001,surface_SI1000,-,11,241,4055040,4040254,0.09268986099999665,detection_fraction,2
11,11,33,0.0002,surface_SD6,-,11,241,4055040,4032986,0.07368495800000119,detection_fraction,2
11,11,33,0.0002,surface_SD6,-,11,241,4055040,4032519,0.07193514700000492,detection_fraction,2
11,11,33,0.0002,surface_SI1000,-,11,241,4055040,4026016,0.09270308000000682,detection_fraction,2
11,11,33,0.0002,surface_SI1000,-,11,241,4055040,4025775,0.08695406500001468,detection_fraction,2
11,11,33,0.0003,surface_SD6,-,11,241,4055040,4021649,0.07217454400000634,detection_fraction,2
11,11,33,0.0003,surface_SD6,-,11,241,4055040,4021850,0.0750816150000162,detection_fraction,2
11,11,33,0.0003,surface_SI1000,-,11,241,4055040,4011665,0.09715185900000733,detection_fraction,2
11,11,33,0.0003,surface_SI1000,-,11,241,4055040,4011354,0.0921314050000035,detection_fraction,2
11,11,33,0.0005,surface_SD6,-,11,241,4055040,3999963,0.07976645500002633,detection_fraction,2
11,11,33,0.0005,surface_SD6,-,11,241,4055040,3999992,0.07558585999998968,detection_fraction,2
11,11,33,0.0005,surface_SI1000,-,11,241,4055040,3983144,0.09304468900000984,detection_fraction,2
11,11,33,0.0005,surface_SI1000,-,11,241,4055040,3983599,0.09735011500001178,detection_fraction,2
11,11,33,0.0007,surface_SD6,-,11,241,4055040,3978525,0.08056134500000667,detection_fraction,2
11,11,33,0.0007,surface_SD6,-,11,241,4055040,3978285,0.08227992999999856,detection_fraction,2
11,11,33,0.0007,surface_SI1000,-,11,241,4055040,3955500,0.10244111099999031,detection_fraction,2
11,11,33,0.0007,surface_SI1000,-,11,241,4055040,3955733,0.09552550399999404,detection_fraction,2
11,11,33,0.001,surface_SD6,-,11,241,4055040,3946094,0.08441016500000842,detection_fraction,2
11,11,33,0.001,surface_SD6,-,11,241,4055040,3946787,0.08889178900000161,detection_fraction,2
11,11,33,0.001,surface_SI1000,-,11,241,4055040,3913912,0.10055179799999792,detection_fraction,2
11,11,33,0.001,surface_SI1000,-,11,241,4055040,3912694,0.1000302529999999,detection_fraction,2
11,11,33,0.0015,surface_SD6,-,11,241,4055040,3895273,0.09591382400000725,detection_fraction,2
11,11,33,0.0015,surface_SD6,-,11,241,4055040,3894650,0.09436947800000439,detection_fraction,2
11,11,33,0.0015,surface_SI1000,-,11,241,4055040,3846324,0.10904146699999728,detection_fraction,2
11,11,33,0.0015,surface_SI1000,-,11,241,4055040,3846994,0.11283883199999423,detection_fraction,2
11,11,33,0.002,surface_SD6,-,11,241,4055040,3843919,0.10254713999998444,detection_fraction,2
11,11,33,0.002,surface_SD6,-,11,241,4055040,3843380,0.10209126600000218,detection_fraction,2
11,11,33,0.002,surface_SI1000,-,11,241,4055040,3782845,0.11637077900002168,detection_fraction,2
11,11,33,0.002,surface_SI1000,-,11,241,4055040,3781431,0.11837741100001153,detection_fraction,2
11,11,33,0.003,surface_SD6,-,11,241,4055040,3747363,0.12184531999997716,detection_fraction,2
11,11,33,0.003,surface_SD6,-,11,241,4055040,3747486,0.11975606200002176,detection_fraction,2
11,11,33,0.003,surface_SI1000,-,11,241,4055040,3658551,0.13518402699997978,detection_fraction,2
11,11,33,0.003,surface_SI1000,-,11,241,4055040,3658622,0.13223381500000642,detection_fraction,2
11,11,33,0.005,surface_SD6,-,11,241,4055040,3567342,0.1594342900000072,detection_fraction,2
11,11,33,0.005,surface_SD6,-,11,241,4055040,3566551,0.15377242700000693,detection_fraction,2
11,11,33,0.005,surface_SI1000,-,11,241,4055040,3434733,0.16504285000002028,detection_fraction,2
11,11,33,0.005,surface_SI1000,-,11,241,4055040,3435164,0.16019413399999394,detection_fraction,2
11,11,33,0.007,surface_SD6,-,11,241,4055040,3407983,0.19465590500001895,detection_fraction,2
11,11,33,0.007,surface_SD6,-,11,241,4055040,3407569,0.19071097699998063,detection_fraction,2
11,11,33,0.007,surface_SI1000,-,11,241,4055040,3243909,0.19408918799999242,detection_fraction,2
11,11,33,0.007,surface_SI1000,-,11,241,4055040,3245917,0.1909789420000152,detection_fraction,2
11,11,33,0.01,surface_SD6,-,11,241,4055040,3196722,0.24504106599999886,detection_fraction,2
11,11,33,0.01,surface_SD6,-,11,241,4055040,3197248,0.24022726100000114,detection_fraction,2
11,11,33,0.01,surface_SI1000,-,11,241,4055040,3002387,0.2508939880000014,detection_fraction,2
11,11,33,0.01,surface_SI1000,-,11,241,4055040,3000889,0.24639262700000586,detection_fraction,2
11,11,33,0.015,surface_SD6,-,11,241,4055040,2914934,0.3318612420000022,detection_fraction,2
11,11,33,0.015,surface_SD6,-,11,241,4055040,2916026,0.3320588310000119,detection_fraction,2
11,11,33,0.015,surface_SI1000,-,11,241,4055040,2697311,0.31294222100001434,detection_fraction,2
11,11,33,0.015,surface_SI1000,-,11,241,4055040,2697775,0.31461737899999775,detection_fraction,2
11,11,33,0.02,surface_SD6,-,11,241,4055040,2701077,0.412185863000019,detection_fraction,2
11,11,33,0.02,surface_SD6,-,11,241,4055040,2700214,0.4110324129999867,detection_fraction,2
11,11,33,0.02,surface_SI1000,-,11,241,4055040,2484623,0.3781618430000151,detection_fraction,2
11,11,33,0.02,surface_SI1000,-,11,241,4055040,2484273,0.37558021399999575,detection_fraction,2
11,11,33,0.03,surface_SD6,-,11,241,4055040,2414548,0.5767746980000084,detection_fraction,2
11,11,33,0.03,surface_SD6,-,11,241,4055040,2415138,0.5837752170000101,detection_fraction,2
11,11,33,0.03,surface_SI1000,-,11,241,4055040,2236593,0.5627707419999979,detection_fraction,2
11,11,33,0.03,surface_SI1000,-,11,241,4055040,2236385,0.5647341290000156,detection_fraction,2
15,15,45,0.0001,surface_SD6,-,15,449,10321920,10293249,0.1478316060000111,detection_fraction,2
15,15,45,0.0001,surface_SD6,-,15,449,10321920,10293389,0.14308107099998324,detection_fraction,2
15,15,45,0.0001,surface_SI1000,-,15,449,10321920,10283891,0.17787864599998215,detection_fraction,2
15,15,45,0.0001,surface_SI1000,-,15,449,10321920,10284308,0.17979469699997708,detection_fraction,2
15,15,45,0.0002,surface_SD6,-,15,449,10321920,10264784,0.1502508700000078,detection_fraction,2
15,15,45,0.0002,surface_SD6,-,15,449,10321920,10265211,0.14430381400001124,detection_fraction,2
15,15,45,0.0002,surface_SI1000,-,15,449,10321920,10247704,0.18011737599999833,detection_fraction,2
15,15,45,0.0002,surface_SI1000,-,15,449,10321920,10247034,0.1801442040000154,detection_fraction,2
15,15,45,0.0003,surface_SD6,-,15,449,10321920,10236264,0.15309627499999579,detection_fraction,2
15,15,45,0.0003,surface_SD6,-,15,449,10321920,10236822,0.15109760400000027,detection_fraction,2
15,15,45,0.0003,surface_SI1000,-,15,449,10321920,10209246,0.18710597000000462,detection_fraction,2
15,15,45,0.0003,surface_SI1000,-,15,449,10321920,10208501,0.19114673700002527,detection_fraction,2
15,15,45,0.0005,surface_SD6,-,15,449,10321920,10180330,0.1595291059999795,detection_fraction,2
15,15,45,0.0005,surface_SD6,-,15,449,10321920,10179904,0.15524144999997702,detection_fraction,2
15,15,45,0.0005,surface_SI1000,-,15,449,10321920,10136011,0.19035505499999772,detection_fraction,2
15,15,45,0.0005,surface_SI1000,-,15,449,10321920,10136182,0.19637546100000236,detection_fraction,2
15,15,45,0.0007,surface_SD6,-,15,449,10321920,10123591,0.17351148599999533,detection_fraction,2
15,15,45,0.0007,surface_SD6,-,15,449,10321920,10125630,0.17631531199998562,detection_fraction,2
15,15,45,0.0007,surface_SI1000,-,15,449,10321920,10062243,0.20119543499998827,detection_fraction,2
15,15,45,0.0007,surface_SI1000,-,15,449,10321920,10062392,0.2036807360000239,detection_fraction,2
15,15,45,0.001,surface_SD6,-,15,449,10321920,10042026,0.19031680300000176,detection_fraction,2
15,15,45,0.001,surface_SD6,-,15,449,10321920,10041744,0.17619690999998738,detection_fraction,2
15,15,45,0.001,surface_SI1000,-,15,449,10321920,9956046,0.21596665799998505,detection_fraction,2
15,15,45,0.001,surface_SI1000,-,15,449,10321920,9952843,0.21610003200001415,detection_fraction,2
15,15,45,0.0015,surface_SD6,-,15,449,10321920,9908066,0.20853112400001805,detection_fraction,2
15,15,45,0.0015,surface_SD6,-,15,449,10321920,9906977,0.20361821400001645,detection_fraction,2
15,15,45,0.0015,surface_SI1000,-,15,449,10321920,9782557,0.23370065299999965,detection_fraction,2
15,15,45,0.0015,surface_SI1000,-,15,449,10321920,9781656,0.23039651999999933,detection_fraction,2
15,15,45,0.002,surface_SD6,-,15,449,10321920,9775778,0.22746818499999222,detection_fraction,2
15,15,45,0.002,surface_SD6,-,15,449,10321920,9774964,0.2227301180000154,detection_fraction,2
15,15,45,0.002,surface_SI1000,-,15,449,10321920,9611790,0.25021524999999656,detection_fraction,2
15,15,45,0.002,surface_SI1000,-,15,449,10321920,9615021,0.24979454999999007,detection_fraction,2
15,15,45,0.003,surface_SD6,-,15,449,10321920,9525022,0.27556665100001965,detection_fraction,2
15,15,45,0.003,surface_SD6,-,15,449,10321920,9528777,0.2643708189999927,detection_fraction,2
15,15,45,0.003,surface_SI1000,-,15,449,10321920,9294214,0.2876872989999981,detection_fraction,2
15,15,45,0.003,surface_SI1000,-,15,449,10321920,9297519,0.2848475149999956,detection_fraction,2
15,15,45,0.005,surface_SD6,-,15,449,10321920,9066889,0.35842368600000896,detection_fraction,2
15,15,45,0.005,surface_SD6,-,15,449,10321920,9062745,0.344158474000011,detection_fraction,2
15,15,45,0.005,surface_SI1000,-,15,449,10321920,8723852,0.36392104099999756,detection_fraction,2
15,15,45,0.005,surface_SI1000,-,15,449,10321920,8722557,0.37574709500000836,detection_fraction,2
15,15,45,0.007,surface_SD6,-,15,449,10321920,8649402,0.4441391880000083,detection_fraction,2
15,15,45,0.007,surface_SD6,-,15,449,10321920,8652792,0.43478224100002194,detection_fraction,2
15,15,45,0.007,surface_SI1000,-,15,449,10321920,8223719,0.43769390500000327,detection_fraction,2
15,15,45,0.007,surface_SI1000,-,15,449,10321920,8226496,0.4376302679999924,detection_fraction,2
15,15,45,0.01,surface_SD6,-,15,449,10321920,8112248,0.5774773219999929,detection_fraction,2
15,15,45,0.01,surface_SD6,-,15,449,10321920,8107562,0.5543961919999845,detection_fraction,2
15,15,45,0.01,surface_SI1000,-,15,449,10321920,7603228,0.5790648839999903,detection_fraction,2
15,15,45,0.01,surface_SI1000,-,15,449,10321920,7601271,0.5800760229999753,detection_fraction,2
15,15,45,0.015,surface_SD6,-,15,449,10321920,7389187,0.7816489289999993,detection_fraction,2
15,15,45,0.015,surface_SD6,-,15,449,10321920,7387134,0.7693847719999951,detection_fraction,2
15,15,45,0.015,surface_SI1000,-,15,449,10321920,6825751,0.7366385549999848,detection_fraction,2
15,15,45,0.015,surface_SI1000,-,15,449,10321920,6824861,0.7400993290000031,detection_fraction,2
15,15,45,0.02,surface_SD6,-,15,449,10321920,6842248,0.9792934160000186,detection_fraction,2
15,15,45,0.02,surface_SD6,-,15,449,10321920,6843907,0.9664554760000215,detection_fraction,2
15,15,45,0.02,surface_SI1000,-,15,449,10321920,6289973,0.8882871600000044,detection_fraction,2
15,15,45,0.02,surface_SI1000,-,15,449,10321920,6285054,0.9012453690000086,detection_fraction,2
15,15,45,0.03,surface_SD6,-,15,449,10321920,6117956,1.3912040179999963,detection_fraction,2
15,15,45,0.03,surface_SD6,-,15,449,10321920,6112470,1.378582568000013,detection_fraction,2
15,15,45,0.03,surface_SI1000,-,15,449,10321920,5665182,1.3480691290000095,detection_fraction,2
15,15,45,0.03,surface_SI1000,-,15,449,10321920,5662397,1.3524531879999984,detection_fraction,2
19,19,57,0.0001,surface_SD6,-,19,721,21012480,20953434,0.25771813699998347,detection_fraction,2
19,19,57,0.0001,surface_SD6,-,19,721,21012480,20953248,0.2539625029999968,detection_fraction,2
19,19,57,0.0001,surface_SI1000,-,19,721,21012480,20934402,0.30702839500000323,detection_fraction,2
19,19,57,0.0001,surface_SI1000,-,19,721,21012480,20934433,0.3006639289999953,detection_fraction,2
19,19,57,0.0002,surface_SD6,-,19,721,21012480,20895439,0.26313028100000224,detection_fraction,2
19,19,57,0.0002,surface_SD6,-,19,721,21012480,20894875,0.26830059399998163,detection_fraction,2
19,19,57,0.0002,surface_SI1000,-,19,721,21012480,20856841,0.3111605549999865,detection_fraction,2
19,19,57,0.0002,surface_SI1000,-,19,721,21012480,20856040,0.30680235099998754,detection_fraction,2
19,19,57,0.0003,surface_SD6,-,19,721,21012480,20837188,0.2731128690000162,detection_fraction,2
19,19,57,0.0003,surface_SD6,-,19,721,21012480,20836537,0.27128131399999234,detection_fraction,2
19,19,57,0.0003,surface_SI1000,-,19,721,21012480,20779710,0.32725495099998625,detection_fraction,2
19,19,57,0.0003,surface_SI1000,-,19,721,21012480,20779961,0.32192965499999104,detection_fraction,2
19,19,57,0.0005,surface_SD6,-,19,721,21012480,20720687,0.2968157729999916,detection_fraction,2
19,19,57,0.0005,surface_SD6,-,19,721,21012480,20721799,0.2885139240000001,detection_fraction,2
19,19,57,0.0005,surface_SI1000,-,19,721,21012480,20627851,0.33962276200000474,detection_fraction,2
19,19,57,0.0005,surface_SI1000,-,19,721,21012480,20629777,0.36459253699999294,detection_fraction,2
19,19,57,0.0007,surface_SD6,-,19,721,21012480,20606610,0.3201244120000126,detection_fraction,2
19,19,57,0.0007,surface_SD6,-,19,721,21012480,20607354,0.3083958080000002,detection_fraction,2
19,19,57,0.0007,surface_SI1000,-,19,721,21012480,20478616,0.367201902000005,detection_fraction,2
19,19,57,0.0007,surface_SI1000,-,19,721,21012480,20480120,0.353267556999981,detection_fraction,2
19,19,57,0.001,surface_SD6,-,19,721,21012480,20440396,0.3327149200000008,detection_fraction,2
19,19,57,0.001,surface_SD6,-,19,721,21012480,20439875,0.3341593590000116,detection_fraction,2
19,19,57,0.001,surface_SI1000,-,19,721,21012480,20260294,0.37489038300000743,detection_fraction,2
19,19,57,0.001,surface_SI1000,-,19,721,21012480,20259114,0.3683309409999822,detection_fraction,2
19,19,57,0.0015,surface_SD6,-,19,721,21012480,20159290,0.3902073840000071,detection_fraction,2
19,19,57,0.0015,surface_SD6,-,19,721,21012480,20163538,0.38177649300001804,detection_fraction,2
19,19,57,0.0015,surface_SI1000,-,19,721,21012480,19899886,0.41291592400000354,detection_fraction,2
19,19,57,0.0015,surface_SI1000,-,19,721,21012480,19899937,0.4164231049999785,detection_fraction,2
19,19,57,0.002,surface_SD6,-,19,721,21012480,19896866,0.42872134099999926,detection_fraction,2
19,19,57,0.002,surface_SD6,-,19,721,21012480,19893836,0.4151656150000065,detection_fraction,2
19,19,57,0.002,surface_SI1000,-,19,721,21012480,19555670,0.45017620900000566,detection_fraction,2
19,19,57,0.002,surface_SI1000,-,19,721,21012480,19555299,0.44544669000001136,detection_fraction,2
19,19,57,0.003,surface_SD6,-,19,721,21012480,19381488,0.5116194249999921,detection_fraction,2
19,19,57,0.003,surface_SD6,-,19,721,21012480,19377572,0.5795911449999949,detection_fraction,2
19,19,57,0.003,surface_SI1000,-,19,721,21012480,18903047,0.5260287560000165,detection_fraction,2
19,19,57,0.003,surface_SI1000,-,19,721,21012480,18901002,0.5276805979999892,detection_fraction,2
19,19,57,0.005,surface_SD6,-,19,721,21012480,18434339,0.6770092629999738,detection_fraction,2
19,19,57,0.005,surface_SD6,-,19,721,21012480,18431313,0.6768577979999861,detection_fraction,2
19,19,57,0.005,surface_SI1000,-,19,721,21012480,17725978,0.6838443259999849,detection_fraction,2
19,19,57,0.005,surface_SI1000,-,19,721,21012480,17730005,0.6811164160000089,detection_fraction,2
19,19,57,0.007,surface_SD6,-,19,721,21012480,17585666,0.8504573460000131,detection_fraction,2
19,19,57,0.007,surface_SD6,-,19,721,21012480,17586985,0.8426363100000174,detection_fraction,2
19,19,57,0.007,surface_SI1000,-,19,721,21012480,16709864,0.8295242579999922,detection_fraction,2
19,19,57,0.007,surface_SI1000,-,19,721,21012480,16712883,0.8340527950000194,detection_fraction,2
19,19,57,0.01,surface_SD6,-,19,721,21012480,16484334,1.1121920410000143,detection_fraction,2
19,19,57,0.01,surface_SD6,-,19,721,21012480,16481962,1.1263237009999898,detection_fraction,2
19,19,57,0.01,surface_SI1000,-,19,721,21012480,15439700,1.1068540519999885,detection_fraction,2
19,19,57,0.01,surface_SI1000,-,19,721,21012480,15436889,1.1266971470000158,detection_fraction,2
19,19,57,0.015,surface_SD6,-,19,721,21012480,15008521,1.5359779400000093,detection_fraction,2
19,19,57,0.015,surface_SD6,-,19,721,21012480,15003726,1.520481115999985,detection_fraction,2
19,19,57,0.015,surface_SI1000,-,19,721,21012480,13847851,1.4387195650000137,detection_fraction,2
19,19,57,0.015,surface_SI1000,-,19,721,21012480,13850611,1.4262068010000064,detection_fraction,2
19,19,57,0.02,surface_SD6,-,19,721,21012480,13890046,1.944333214000011,detection_fraction,2
19,19,57,0.02,surface_SD6,-,19,721,21012480,13894000,1.9526531930000033,detection_fraction,2
19,19,57,0.02,surface_SI1000,-,19,721,21012480,12758551,1.743983672000013,detection_fraction,2
19,19,57,0.02,surface_SI1000,-,19,721,21012480,12755103,1.7492121699999927,detection_fraction,2
19,19,57,0.03,surface_SD6,-,19,721,21012480,12414310,2.736294676,detection_fraction,2
19,19,57,0.03,surface_SD6,-,19,721,21012480,12417312,2.749850101000021,detection_fraction,2
19,19,57,0.03,surface_SI1000,-,19,721,21012480,11498228,2.6632430550000095,detection_fraction,2
19,19,57,0.03,surface_SI1000,-,19,721,21012480,11501451,2.6416926009999884,detection_fraction,2


==> anc/honeycomb_memory_stats.csv <==
data_width,data_height,rounds,noise,circuit_style,preserved_observable,code_distance,num_qubits,num_shots,num_correct,total_processing_seconds,decoder,version
3,3,9,0.0001,surface_SD6,X,3,17,10638375,10637281,116.78380695300064,internal,2
3,3,9,0.0001,surface_SD6,X,3,17,10638375,10637346,101.15451193100034,internal_correlated,2
3,3,9,0.0001,surface_SD6,Z,3,17,9638375,9637363,125.18296927799975,internal,2
3,3,9,0.0001,surface_SD6,Z,3,17,8638375,8637317,79.0894701850001,internal_correlated,2
3,3,9,0.0001,surface_SI1000,X,3,17,8638375,8637281,112.69639888899997,internal,2
3,3,9,0.0001,surface_SI1000,X,3,17,5638375,5637369,58.882132371000125,internal_correlated,2
3,3,9,0.0001,surface_SI1000,Z,3,17,8638375,8637267,110.55152037799996,internal,2
3,3,9,0.0001,surface_SI1000,Z,3,17,8638375,8637358,83.55860243100017,internal_correlated,2
3,3,9,0.0002,surface_SD6,X,3,17,2638375,2637198,34.12483629900021,internal,2
3,3,9,0.0002,surface_SD6,X,3,17,3638375,3636994,32.77815795999993,internal_correlated,2
3,3,9,0.0002,surface_SD6,Z,3,17,2638375,2637280,35.65727075500013,internal,2
3,3,9,0.0002,surface_SD6,Z,3,17,3638375,3637016,32.88484265599993,internal_correlated,2
3,3,9,0.0002,surface_SI1000,X,3,17,2638375,2637025,31.405951649999793,internal,2
3,3,9,0.0002,surface_SI1000,X,3,17,2638375,2636909,24.290243732999897,internal_correlated,2
3,3,9,0.0002,surface_SI1000,Z,3,17,2638375,2637066,35.736299970000005,internal,2
3,3,9,0.0002,surface_SI1000,Z,3,17,2638375,2637222,24.458325138000077,internal_correlated,2
3,3,9,0.0003,surface_SD6,X,3,17,1638375,1636738,22.071669352999947,internal,2
3,3,9,0.0003,surface_SD6,X,3,17,1638375,1637001,16.65732953400027,internal_correlated,2
3,3,9,0.0003,surface_SD6,Z,3,17,1638375,1636703,22.798143420999622,internal,2
3,3,9,0.0003,surface_SD6,Z,3,17,1638375,1637014,16.16936133800027,internal_correlated,2
3,3,9,0.0003,surface_SI1000,X,3,17,1638375,1636553,22.988302922000003,internal,2
3,3,9,0.0003,surface_SI1000,X,3,17,1638375,1636540,16.324358998000093,internal_correlated,2
3,3,9,0.0003,surface_SI1000,Z,3,17,1638375,1636575,23.359563321999985,internal,2
3,3,9,0.0003,surface_SI1000,Z,3,17,1638375,1636794,16.1992761329999,internal_correlated,2
3,3,9,0.0005,surface_SD6,X,3,17,409575,408536,6.449875186999975,internal,2
3,3,9,0.0005,surface_SD6,X,3,17,819175,817394,9.474924246,internal_correlated,2
3,3,9,0.0005,surface_SD6,Z,3,17,409575,408448,6.240197513999988,internal,2
3,3,9,0.0005,surface_SD6,Z,3,17,819175,817371,9.243005160000166,internal_correlated,2
3,3,9,0.0005,surface_SI1000,X,3,17,409575,408312,6.682999953999911,internal,2
3,3,9,0.0005,surface_SI1000,X,3,17,819175,817187,9.596146315999931,internal_correlated,2
3,3,9,0.0005,surface_SI1000,Z,3,17,409575,408307,6.59087985199983,internal,2
3,3,9,0.0005,surface_SI1000,Z,3,17,409575,408548,5.423817701000075,internal_correlated,2
3,3,9,0.0007,surface_SD6,X,3,17,204775,203712,2.4669609350000883,internal,2
3,3,9,0.0007,surface_SD6,X,3,17,409575,407890,5.452117187999875,internal_correlated,2
3,3,9,0.0007,surface_SD6,Z,3,17,204775,203738,2.452353485000458,internal,2
3,3,9,0.0007,surface_SD6,Z,3,17,409575,407805,5.779992825000022,internal_correlated,2
3,3,9,0.0007,surface_SI1000,X,3,17,204775,203580,2.617557332999695,internal,2
3,3,9,0.0007,surface_SI1000,X,3,17,409575,407584,5.929430499999853,internal_correlated,2
3,3,9,0.0007,surface_SI1000,Z,3,17,204775,203572,2.629742198000031,internal,2
3,3,9,0.0007,surface_SI1000,Z,3,17,409575,407615,5.813879323999913,internal_correlated,2
3,3,9,0.001,surface_SD6,X,3,17,204775,202749,2.545293731000129,internal,2
3,3,9,0.001,surface_SD6,X,3,17,204775,203088,3.537918571000432,internal_correlated,2
3,3,9,0.001,surface_SD6,Z,3,17,102375,101359,1.5502990689998342,internal,2
3,3,9,0.001,surface_SD6,Z,3,17,204775,203088,3.4453702729998668,internal_correlated,2
3,3,9,0.001,surface_SI1000,X,3,17,102375,101156,1.6535202040001877,internal,2
3,3,9,0.001,surface_SI1000,X,3,17,204775,202837,3.8585679889999938,internal_correlated,2
3,3,9,0.001,surface_SI1000,Z,3,17,102375,101214,1.6813542500000267,internal,2
3,3,9,0.001,surface_SI1000,Z,3,17,102375,101339,2.2685402009997233,internal_correlated,2
3,3,9,0.0015,surface_SD6,X,3,17,51175,50040,1.0107603590000735,internal,2
3,3,9,0.0015,surface_SD6,X,3,17,102375,100571,2.5002514139999903,internal_correlated,2
3,3,9,0.0015,surface_SD6,Z,3,17,51175,50019,1.2211280390002912,internal,2
3,3,9,0.0015,surface_SD6,Z,3,17,102375,100568,2.4164343380000446,internal_correlated,2
3,3,9,0.0015,surface_SI1000,X,3,17,51175,49890,1.1250542889999906,internal,2
3,3,9,0.0015,surface_SI1000,X,3,17,51175,50102,1.6263956540001345,internal_correlated,2
3,3,9,0.0015,surface_SI1000,Z,3,17,51175,49928,1.1462544719997823,internal,2
3,3,9,0.0015,surface_SI1000,Z,3,17,51175,50128,1.6043744649998644,internal_correlated,2
3,3,9,0.002,surface_SD6,X,3,17,51175,49252,1.1719225819999792,internal,2
3,3,9,0.002,surface_SD6,X,3,17,51175,49574,1.5496585239999376,internal_correlated,2
3,3,9,0.002,surface_SD6,Z,3,17,51175,49201,1.1727380610002456,internal,2
3,3,9,0.002,surface_SD6,Z,3,17,51175,49636,1.584826036000095,internal_correlated,2
3,3,9,0.002,surface_SI1000,X,3,17,25575,24493,0.8226867590000211,internal,2
3,3,9,0.002,surface_SI1000,X,3,17,51175,49259,1.748221746000013,internal_correlated,2
3,3,9,0.002,surface_SI1000,Z,3,17,25575,24496,0.777654425000037,internal,2
3,3,9,0.002,surface_SI1000,Z,3,17,51175,49237,1.6705979460000435,internal_correlated,2
3,3,9,0.003,surface_SD6,X,3,17,25575,23617,0.8967652770000996,internal,2
3,3,9,0.003,surface_SD6,X,3,17,25575,23914,1.0989590169999701,internal_correlated,2
3,3,9,0.003,surface_SD6,Z,3,17,25575,23612,0.8377590460000874,internal,2
3,3,9,0.003,surface_SD6,Z,3,17,25575,23836,1.1107299819999525,internal_correlated,2
3,3,9,0.003,surface_SI1000,X,3,17,12775,11708,0.6342286880001211,internal,2
3,3,9,0.003,surface_SI1000,X,3,17,25575,23592,1.2235663999997541,internal_correlated,2
3,3,9,0.003,surface_SI1000,Z,3,17,12775,11701,0.6566024149999521,internal,2
3,3,9,0.003,surface_SI1000,Z,3,17,12775,11755,0.7629658549999476,internal_correlated,2
3,3,9,0.005,surface_SD6,X,3,17,6375,5242,0.45620329400003357,internal,2
3,3,9,0.005,surface_SD6,X,3,17,12775,10818,0.5793644050002058,internal_correlated,2
3,3,9,0.005,surface_SD6,Z,3,17,6375,5265,0.4417093099999647,internal,2
3,3,9,0.005,surface_SD6,Z,3,17,12775,10803,0.6548709769998595,internal_correlated,2
3,3,9,0.005,surface_SI1000,X,3,17,6375,5182,0.5104895810000016,internal,2
3,3,9,0.005,surface_SI1000,X,3,17,6375,5215,0.448583113999689,internal_correlated,2
3,3,9,0.005,surface_SI1000,Z,3,17,6375,5145,0.4804156990001047,internal,2
3,3,9,0.005,surface_SI1000,Z,3,17,6375,5246,0.4510183469999447,internal_correlated,2
3,3,9,0.007,surface_SD6,X,3,17,25,13,0.04205630399997062,internal,2
3,3,9,0.007,surface_SD6,X,3,17,6375,4716,0.5038095230000863,internal_correlated,2
3,3,9,0.007,surface_SD6,Z,3,17,6375,4605,0.4920777430000953,internal,2
3,3,9,0.007,surface_SD6,Z,3,17,6375,4854,0.5167106559999866,internal_correlated,2
3,3,9,0.007,surface_SI1000,X,3,17,6375,4525,0.547727211000165,internal,2
3,3,9,0.007,surface_SI1000,X,3,17,6375,4612,0.5322385040000199,internal_correlated,2
3,3,9,0.007,surface_SI1000,Z,3,17,6375,4535,0.5465728399999534,internal,2
3,3,9,0.007,surface_SI1000,Z,3,17,6375,4584,0.5201579920001222,internal_correlated,2
3,3,9,0.01,surface_SD6,X,3,17,25,13,0.03659001599999101,internal,2
3,3,9,0.01,surface_SD6,X,3,17,3175,2006,0.36776465399987046,internal_correlated,2
3,3,9,0.01,surface_SD6,Z,3,17,3175,1993,0.37030048399981297,internal,2
3,3,9,0.01,surface_SD6,Z,3,17,3175,2003,0.3804653720000033,internal_correlated,2
3,3,9,0.01,surface_SI1000,X,3,17,25,12,0.041250651999916954,internal,2
3,3,9,0.01,surface_SI1000,X,3,17,3175,1944,0.4009778960001995,internal_correlated,2
3,3,9,0.01,surface_SI1000,Z,3,17,25,13,0.0405332840000483,internal,2
3,3,9,0.01,surface_SI1000,Z,3,17,3175,1946,0.4243369050000183,internal_correlated,2
3,3,9,0.015,surface_SD6,X,3,17,3175,1681,0.370142524999892,internal,2
3,3,9,0.015,surface_SD6,X,3,17,3175,1751,0.3878756340000109,internal_correlated,2
3,3,9,0.015,surface_SD6,Z,3,17,25,12,0.03545424600008573,internal,2
3,3,9,0.015,surface_SD6,Z,3,17,175,91,0.11230040500004179,internal_correlated,2
3,3,9,0.015,surface_SI1000,X,3,17,25,12,0.035286955000060516,internal,2
3,3,9,0.015,surface_SI1000,X,3,17,1575,813,0.32099183899970285,internal_correlated,2
3,3,9,0.015,surface_SI1000,Z,3,17,25,12,0.042129549000037514,internal,2
3,3,9,0.015,surface_SI1000,Z,3,17,75,39,0.08163302099990233,internal_correlated,2
3,3,9,0.02,surface_SD6,X,3,17,25,13,0.03555214800007889,internal,2
3,3,9,0.02,surface_SD6,X,3,17,175,91,0.11601919199995336,internal_correlated,2
3,3,9,0.02,surface_SD6,Z,3,17,1575,806,0.2793564900000547,internal,2
3,3,9,0.02,surface_SD6,Z,3,17,25,12,0.03744425399997908,internal_correlated,2
3,3,9,0.02,surface_SI1000,X,3,17,25,12,0.038528593999899385,internal,2
3,3,9,0.02,surface_SI1000,X,3,17,25,10,0.03853240100011135,internal_correlated,2
3,3,9,0.02,surface_SI1000,Z,3,17,25,7,0.043328166999913265,internal,2
3,3,9,0.02,surface_SI1000,Z,3,17,25,13,0.04123918599998433,internal_correlated,2
3,3,9,0.03,surface_SD6,X,3,17,775,395,0.22341115100005027,internal,2
3,3,9,0.03,surface_SD6,X,3,17,25,12,0.035845091999931356,internal_correlated,2
3,3,9,0.03,surface_SD6,Z,3,17,25,10,0.0449809079999568,internal,2
3,3,9,0.03,surface_SD6,Z,3,17,25,8,0.04496594199997617,internal_correlated,2
3,3,9,0.03,surface_SI1000,X,3,17,25,9,0.04234357899997576,internal,2
3,3,9,0.03,surface_SI1000,X,3,17,375,184,0.1911272629999985,internal_correlated,2
3,3,9,0.03,surface_SI1000,Z,3,17,25,9,0.03969802599999639,internal,2
3,3,9,0.03,surface_SI1000,Z,3,17,25,10,0.04123056700007055,internal_correlated,2
4,6,12,0.0001,honeycomb_EM3_v2,H,4,24,1638375,1636996,35.21326788100123,internal,2
4,6,12,0.0001,honeycomb_EM3_v2,H,4,24,2638375,2637076,59.1839353859998,internal_correlated,2
4,6,12,0.0001,honeycomb_EM3_v2,V,4,24,2638375,2637181,52.60311821599862,internal,2
4,6,12,0.0001,honeycomb_EM3_v2,V,4,24,4638375,4637267,99.28547574699974,internal_correlated,2
4,6,12,0.0002,honeycomb_EM3_v2,H,4,24,819175,817706,17.404644529975485,internal,2
4,6,12,0.0002,honeycomb_EM3_v2,H,4,24,1638375,1636760,40.10638832600023,internal_correlated,2
4,6,12,0.0002,honeycomb_EM3_v2,V,4,24,1638375,1636833,32.52576718501223,internal,2
4,6,12,0.0002,honeycomb_EM3_v2,V,4,24,2638375,2637093,57.73190356100008,internal_correlated,2
4,6,12,0.0003,honeycomb_EM3_v2,H,4,24,409575,408435,8.958831559953978,internal,2
4,6,12,0.0003,honeycomb_EM3_v2,H,4,24,819175,817981,20.72592487700001,internal_correlated,2
4,6,12,0.0003,honeycomb_EM3_v2,V,4,24,819175,818009,15.92454239403014,internal,2
4,6,12,0.0003,honeycomb_EM3_v2,V,4,24,1638375,1637152,37.012692541999996,internal_correlated,2
4,6,12,0.0005,honeycomb_EM3_v2,H,4,24,409575,407643,9.081692029023543,internal,2
4,6,12,0.0005,honeycomb_EM3_v2,H,4,24,409575,408547,11.124242202029563,internal_correlated,2
4,6,12,0.0005,honeycomb_EM3_v2,V,4,24,819175,817197,15.979770251869923,internal,2
4,6,12,0.0005,honeycomb_EM3_v2,V,4,24,819175,818160,19.08764519597753,internal_correlated,2
4,6,12,0.0007,honeycomb_EM3_v2,H,4,24,204775,203418,5.705394167000122,internal,2
4,6,12,0.0007,honeycomb_EM3_v2,H,4,24,409575,408131,11.37431429900002,internal_correlated,2
4,6,12,0.0007,honeycomb_EM3_v2,V,4,24,409575,408238,9.33289038099997,internal,2
4,6,12,0.0007,honeycomb_EM3_v2,V,4,24,819175,817735,20.13698903800004,internal_correlated,2
4,6,12,0.001,honeycomb_EM3_v2,H,4,24,102375,101361,3.5090542180003013,internal,2
4,6,12,0.001,honeycomb_EM3_v2,H,4,24,204775,203687,6.218863005999765,internal_correlated,2
4,6,12,0.001,honeycomb_EM3_v2,V,4,24,204775,203701,5.460279984000067,internal,2
4,6,12,0.001,honeycomb_EM3_v2,V,4,24,409575,408502,10.944299377999982,internal_correlated,2
4,6,12,0.0015,honeycomb_EM3_v2,H,4,24,102375,100894,4.055552665000022,internal,2
4,6,12,0.0015,honeycomb_EM3_v2,H,4,24,204775,203128,7.164634228993236,internal_correlated,2
4,6,12,0.0015,honeycomb_EM3_v2,V,4,24,204775,203127,5.614988775000029,internal,2
4,6,12,0.0015,honeycomb_EM3_v2,V,4,24,409575,407877,11.753336060002766,internal_correlated,2
4,6,12,0.002,honeycomb_EM3_v2,H,4,24,51175,50109,2.9059295559999754,internal,2
4,6,12,0.002,honeycomb_EM3_v2,H,4,24,102375,101203,4.5416955030000565,internal_correlated,2
4,6,12,0.002,honeycomb_EM3_v2,V,4,24,102375,101257,4.263684027999986,internal,2
4,6,12,0.002,honeycomb_EM3_v2,V,4,24,204775,203534,6.6685571029999835,internal_correlated,2
4,6,12,0.003,honeycomb_EM3_v2,H,4,24,51175,49487,2.7885089339999922,internal,2
4,6,12,0.003,honeycomb_EM3_v2,H,4,24,51175,50161,2.9686598079998703,internal_correlated,2
4,6,12,0.003,honeycomb_EM3_v2,V,4,24,102375,100428,3.9160603199999287,internal,2
4,6,12,0.003,honeycomb_EM3_v2,V,4,24,102375,101366,4.63779242499993,internal_correlated,2
4,6,12,0.005,honeycomb_EM3_v2,H,4,24,25575,24018,2.0912116729999752,internal,2
4,6,12,0.005,honeycomb_EM3_v2,H,4,24,51175,49317,3.0815743370000064,internal_correlated,2
4,6,12,0.005,honeycomb_EM3_v2,V,4,24,51175,49258,3.030492918000391,internal,2
4,6,12,0.005,honeycomb_EM3_v2,V,4,24,51175,50145,3.35048980199997,internal_correlated,2
4,6,12,0.007,honeycomb_EM3_v2,H,4,24,12775,11516,1.627306309999767,internal,2
4,6,12,0.007,honeycomb_EM3_v2,H,4,24,25575,24060,2.3665856260000737,internal_correlated,2
4,6,12,0.007,honeycomb_EM3_v2,V,4,24,25575,24105,2.173656410000035,internal,2
4,6,12,0.007,honeycomb_EM3_v2,V,4,24,51175,49422,3.8085677709998436,internal_correlated,2
4,6,12,0.01,honeycomb_EM3_v2,H,4,24,12775,10857,1.7951923229998101,internal,2
4,6,12,0.01,honeycomb_EM3_v2,H,4,24,12775,11481,1.849544809999884,internal_correlated,2
4,6,12,0.01,honeycomb_EM3_v2,V,4,24,12775,11513,1.6159987599997976,internal,2
4,6,12,0.01,honeycomb_EM3_v2,V,4,24,25575,23974,3.0674250479999046,internal_correlated,2
4,6,12,0.015,honeycomb_EM3_v2,H,4,24,6375,4949,1.2941615890000548,internal,2
4,6,12,0.015,honeycomb_EM3_v2,H,4,24,6375,5169,1.4746720669998012,internal_correlated,2
4,6,12,0.015,honeycomb_EM3_v2,V,4,24,6375,5289,1.381858586000135,internal,2
4,6,12,0.015,honeycomb_EM3_v2,V,4,24,12775,11185,2.474105084999792,internal_correlated,2
4,6,12,0.02,honeycomb_EM3_v2,H,4,24,3175,2161,1.2096890430000258,internal,2
4,6,12,0.02,honeycomb_EM3_v2,H,4,24,6375,4748,2.0261024959996803,internal_correlated,2
4,6,12,0.02,honeycomb_EM3_v2,V,4,24,6375,4858,1.6833945089998679,internal,2
4,6,12,0.02,honeycomb_EM3_v2,V,4,24,6375,5191,1.852053142999921,internal_correlated,2
4,6,12,0.03,honeycomb_EM3_v2,H,4,24,3175,1834,1.4513206859999173,internal,2
4,6,12,0.03,honeycomb_EM3_v2,H,4,24,3175,2024,1.6891631909999205,internal_correlated,2
4,6,12,0.03,honeycomb_EM3_v2,V,4,24,3175,2046,1.3011808299999075,internal,2
4,6,12,0.03,honeycomb_EM3_v2,V,4,24,6375,4385,2.803686362999997,internal_correlated,2
4,6,12,0.0001,honeycomb_PC3,H,4,60,8638375,8637344,175.74974583199855,internal,2
4,6,12,0.0001,honeycomb_PC3,H,4,60,16638375,16637339,362.6485785170004,internal_correlated,2
4,6,12,0.0001,honeycomb_PC3,V,4,60,15638375,15637351,307.2424978399986,internal,2
4,6,12,0.0001,honeycomb_PC3,V,4,60,33638375,33637358,697.368509821,internal_correlated,2
4,6,12,0.0001,honeycomb_SD6,H,4,60,2638375,2636898,54.183495812999354,internal,2
4,6,12,0.0001,honeycomb_SD6,H,4,60,3638375,3637267,85.10688346699988,internal_correlated,2
4,6,12,0.0001,honeycomb_SD6,V,4,60,3638375,3637253,74.41969837499892,internal,2
4,6,12,0.0001,honeycomb_SD6,V,4,60,7638375,7637252,168.9701621649998,internal_correlated,2
4,6,12,0.0001,honeycomb_SI1000,H,4,60,819175,817222,20.50358362099996,internal,2
4,6,12,0.0001,honeycomb_SI1000,H,4,60,819175,818138,22.437898501000063,internal_correlated,2
4,6,12,0.0001,honeycomb_SI1000,V,4,60,819175,818105,19.13552934100062,internal,2
4,6,12,0.0001,honeycomb_SI1000,V,4,60,1638375,1637259,40.404688129999954,internal_correlated,2
4,6,12,0.0002,honeycomb_PC3,H,4,60,2638375,2637123,52.87687443003233,internal,2
4,6,12,0.0002,honeycomb_PC3,H,4,60,4638375,4637206,112.67519454900014,internal_correlated,2
4,6,12,0.0002,honeycomb_PC3,V,4,60,4638375,4637165,83.6299906950153,internal,2
4,6,12,0.0002,honeycomb_PC3,V,4,60,8638375,8637326,187.85588227900018,internal_correlated,2
4,6,12,0.0002,honeycomb_SD6,H,4,60,819175,817338,18.15872947401658,internal,2
4,6,12,0.0002,honeycomb_SD6,H,4,60,1638375,1636417,45.00337113600028,internal_correlated,2
4,6,12,0.0002,honeycomb_SD6,V,4,60,819175,818157,18.441599477038835,internal,2
4,6,12,0.0002,honeycomb_SD6,V,4,60,2638375,2636797,65.47876091800015,internal_correlated,2
4,6,12,0.0002,honeycomb_SI1000,H,4,60,204775,202866,6.448596906018793,internal,2
4,6,12,0.0002,honeycomb_SI1000,H,4,60,204775,203756,7.353228090999664,internal_correlated,2
4,6,12,0.0002,honeycomb_SI1000,V,4,60,204775,203716,6.365210760981427,internal,2
4,6,12,0.0002,honeycomb_SI1000,V,4,60,409575,408450,13.02355200300019,internal_correlated,2
4,6,12,0.0003,honeycomb_PC3,H,4,60,1638375,1636609,29.34497727503185,internal,2
4,6,12,0.0003,honeycomb_PC3,H,4,60,2638375,2636887,62.31176811100005,internal_correlated,2
4,6,12,0.0003,honeycomb_PC3,V,4,60,2638375,2636836,48.89966166901286,internal,2
4,6,12,0.0003,honeycomb_PC3,V,4,60,3638375,3637328,85.410500289,internal_correlated,2
4,6,12,0.0003,honeycomb_SD6,H,4,60,409575,407660,11.083833633980248,internal,2
4,6,12,0.0003,honeycomb_SD6,H,4,60,409575,408474,12.876564014999985,internal_correlated,2
4,6,12,0.0003,honeycomb_SD6,V,4,60,409575,408442,10.378636284993263,internal,2
4,6,12,0.0003,honeycomb_SD6,V,4,60,819175,818009,24.526310505000055,internal_correlated,2
4,6,12,0.0003,honeycomb_SI1000,H,4,60,102375,100333,4.152274923981167,internal,2
4,6,12,0.0003,honeycomb_SI1000,H,4,60,102375,101156,5.073689187000042,internal_correlated,2
4,6,12,0.0003,honeycomb_SI1000,V,4,60,102375,101083,4.058985837968066,internal,2
4,6,12,0.0003,honeycomb_SI1000,V,4,60,204775,203501,8.634924177000016,internal_correlated,2
4,6,12,0.0005,honeycomb_PC3,H,4,60,409575,408368,9.855008531012572,internal,2
4,6,12,0.0005,honeycomb_PC3,H,4,60,819175,817897,20.264363201975357,internal_correlated,2
4,6,12,0.0005,honeycomb_PC3,V,4,60,819175,817815,18.29254877092899,internal,2
4,6,12,0.0005,honeycomb_PC3,V,4,60,1638375,1637052,41.34440660700784,internal_correlated,2
4,6,12,0.0005,honeycomb_SD6,H,4,60,102375,100949,3.844174676021794,internal,2
4,6,12,0.0005,honeycomb_SD6,H,4,60,204775,203221,7.7161396330047864,internal_correlated,2
4,6,12,0.0005,honeycomb_SD6,V,4,60,204775,203165,6.219044201017823,internal,2
4,6,12,0.0005,honeycomb_SD6,V,4,60,409575,407998,13.637281479022931,internal_correlated,2
4,6,12,0.0005,honeycomb_SI1000,H,4,60,25575,24283,2.096633528039092,internal,2
4,6,12,0.0005,honeycomb_SI1000,H,4,60,51175,49528,3.41134790101205,internal_correlated,2
4,6,12,0.0005,honeycomb_SI1000,V,4,60,51175,49456,3.089898459991673,internal,2
4,6,12,0.0005,honeycomb_SI1000,V,4,60,51175,50166,3.3802377749816515,internal_correlated,2
4,6,12,0.0007,honeycomb_PC3,H,4,60,204775,203656,6.116198321999946,internal,2
4,6,12,0.0007,honeycomb_PC3,H,4,60,409575,408283,12.233140892999955,internal_correlated,2
4,6,12,0.0007,honeycomb_PC3,V,4,60,409575,408268,10.38869490900015,internal,2
4,6,12,0.0007,honeycomb_PC3,V,4,60,819175,817845,23.015370737999916,internal_correlated,2
4,6,12,0.0007,honeycomb_SD6,H,4,60,51175,49800,2.5170884069998465,internal,2
4,6,12,0.0007,honeycomb_SD6,H,4,60,102375,100881,5.083290498999986,internal_correlated,2
4,6,12,0.0007,honeycomb_SD6,V,4,60,102375,100806,4.219328538000127,internal,2
4,6,12,0.0007,honeycomb_SD6,V,4,60,204775,203207,8.475593528000047,internal_correlated,2
4,6,12,0.0007,honeycomb_SI1000,H,4,60,12775,11554,1.4459888699998373,internal,2
4,6,12,0.0007,honeycomb_SI1000,H,4,60,25575,23967,2.605831450000025,internal_correlated,2
4,6,12,0.0007,honeycomb_SI1000,V,4,60,25575,23891,2.1643576680000933,internal,2
4,6,12,0.0007,honeycomb_SI1000,V,4,60,51175,49178,3.955667869000024,internal_correlated,2
4,6,12,0.001,honeycomb_PC3,H,4,60,102375,101186,3.6247203140001147,internal,2
4,6,12,0.001,honeycomb_PC3,H,4,60,204775,203484,7.212482166999848,internal_correlated,2
4,6,12,0.001,honeycomb_PC3,V,4,60,204775,203411,5.817373342000224,internal,2
4,6,12,0.001,honeycomb_PC3,V,4,60,409575,408268,12.905703076000009,internal_correlated,2
4,6,12,0.001,honeycomb_SD6,H,4,60,25575,24250,1.8001890680000088,internal,2
4,6,12,0.001,honeycomb_SD6,H,4,60,51175,49600,3.2034644370000933,internal_correlated,2
4,6,12,0.001,honeycomb_SD6,V,4,60,51175,49571,2.7838264749999553,internal,2
4,6,12,0.001,honeycomb_SD6,V,4,60,102375,100536,5.416976212999998,internal_correlated,2
4,6,12,0.001,honeycomb_SI1000,H,4,60,6375,5326,1.135675236999873,internal,2
4,6,12,0.001,honeycomb_SI1000,H,4,60,12775,11170,1.8630607119999922,internal_correlated,2
4,6,12,0.001,honeycomb_SI1000,V,4,60,12775,11160,1.6259392989999242,internal,2
4,6,12,0.001,honeycomb_SI1000,V,4,60,25575,23596,2.975361945000145,internal_correlated,2
4,6,12,0.0015,honeycomb_PC3,H,4,60,51175,49906,2.9556895499999882,internal,2
4,6,12,0.0015,honeycomb_PC3,H,4,60,102375,100878,4.783551234006154,internal_correlated,2
4,6,12,0.0015,honeycomb_PC3,V,4,60,102375,100757,4.320001018999989,internal,2
4,6,12,0.0015,honeycomb_PC3,V,4,60,204775,203130,8.432146941995597,internal_correlated,2
4,6,12,0.0015,honeycomb_SD6,H,4,60,12775,11488,1.8011451180000222,internal,2
4,6,12,0.0015,honeycomb_SD6,H,4,60,25575,23812,2.5047721750015626,internal_correlated,2
4,6,12,0.0015,honeycomb_SD6,V,4,60,25575,23801,2.445973135000031,internal,2
4,6,12,0.0015,honeycomb_SD6,V,4,60,25575,24500,2.5428147299971897,internal_correlated,2
4,6,12,0.0015,honeycomb_SI1000,H,4,60,6375,4530,1.7585474050000016,internal,2
4,6,12,0.0015,honeycomb_SI1000,H,4,60,12750,9839,2.9181766259716824,internal_correlated,2
4,6,12,0.0015,honeycomb_SI1000,V,4,60,6375,4863,1.7482245620001038,internal,2
4,6,12,0.0015,honeycomb_SI1000,V,4,60,12750,10643,3.3469569139888335,internal_correlated,2
4,6,12,0.002,honeycomb_PC3,H,4,60,25575,24491,2.279540073000021,internal,2
4,6,12,0.002,honeycomb_PC3,H,4,60,51175,49795,3.4541058599999985,internal_correlated,2
4,6,12,0.002,honeycomb_PC3,V,4,60,51175,49749,3.1462012360000102,internal,2
4,6,12,0.002,honeycomb_PC3,V,4,60,102375,100827,5.336566354000013,internal_correlated,2
4,6,12,0.002,honeycomb_SD6,H,4,60,6375,5300,1.560214385000009,internal,2
4,6,12,0.002,honeycomb_SD6,H,4,60,12775,11209,2.0073923500000603,internal_correlated,2
4,6,12,0.002,honeycomb_SD6,V,4,60,12775,11263,2.120558917000025,internal,2
4,6,12,0.002,honeycomb_SD6,V,4,60,12775,11751,2.0434699580000597,internal_correlated,2
4,6,12,0.002,honeycomb_SI1000,H,4,60,3175,1929,1.5737068880000038,internal,2
4,6,12,0.002,honeycomb_SI1000,H,4,60,3175,2110,1.5515540289999876,internal_correlated,2
4,6,12,0.002,honeycomb_SI1000,V,4,60,3175,2159,1.5184878549999894,internal,2
4,6,12,0.002,honeycomb_SI1000,V,4,60,6375,4694,2.3213008649999836,internal_correlated,2
4,6,12,0.003,honeycomb_PC3,H,4,60,12775,11628,1.4442539080000643,internal,2
4,6,12,0.003,honeycomb_PC3,H,4,60,25575,24121,2.3688904830002,internal_correlated,2
4,6,12,0.003,honeycomb_PC3,V,4,60,25575,23951,1.9758349349997388,internal,2
4,6,12,0.003,honeycomb_PC3,V,4,60,51175,49397,3.501679142000171,internal_correlated,2
4,6,12,0.003,honeycomb_SD6,H,4,60,6375,4546,1.3244108020002159,internal,2
4,6,12,0.003,honeycomb_SD6,H,4,60,6375,4875,1.4441465040000594,internal_correlated,2
4,6,12,0.003,honeycomb_SD6,V,4,60,6375,4892,1.3062506750001148,internal,2
4,6,12,0.003,honeycomb_SD6,V,4,60,6375,5266,1.5108361430001196,internal_correlated,2
4,6,12,0.003,honeycomb_SI1000,H,4,60,25,12,0.09979181900007461,internal,2
4,6,12,0.003,honeycomb_SI1000,H,4,60,25,13,0.10359251199997743,internal_correlated,2
4,6,12,0.003,honeycomb_SI1000,V,4,60,3175,1771,1.3861154669999678,internal,2
4,6,12,0.003,honeycomb_SI1000,V,4,60,3175,1880,1.8809273589999975,internal_correlated,2
4,6,12,0.005,honeycomb_PC3,H,4,60,6375,5030,1.1299850310000465,internal,2
4,6,12,0.005,honeycomb_PC3,H,4,60,6375,5372,1.2906951119999803,internal_correlated,2
4,6,12,0.005,honeycomb_PC3,V,4,60,6375,5332,1.0426637160001064,internal,2
4,6,12,0.005,honeycomb_PC3,V,4,60,12775,11512,1.8273938220002037,internal_correlated,2
4,6,12,0.005,honeycomb_SD6,H,4,60,3175,1749,1.023395502000085,internal,2
4,6,12,0.005,honeycomb_SD6,H,4,60,3175,1853,1.4828912770000215,internal_correlated,2
4,6,12,0.005,honeycomb_SD6,V,4,60,25,10,0.08626868399994692,internal,2
4,6,12,0.005,honeycomb_SD6,V,4,60,3175,2027,1.433154548999937,internal_correlated,2
4,6,12,0.005,honeycomb_SI1000,H,4,60,50,23,0.17214313297711215,internal,2
4,6,12,0.005,honeycomb_SI1000,H,4,60,75,39,0.23636771499991482,internal_correlated,2
4,6,12,0.005,honeycomb_SI1000,V,4,60,75,36,0.21071085699998093,internal,2
4,6,12,0.005,honeycomb_SI1000,V,4,60,25,12,0.11216125800001464,internal_correlated,2
4,6,12,0.007,honeycomb_PC3,H,4,60,3175,2169,0.8831519879996677,internal,2
4,6,12,0.007,honeycomb_PC3,H,4,60,6375,4717,1.637532508000163,internal_correlated,2
4,6,12,0.007,honeycomb_PC3,V,4,60,6375,4784,1.2779051869998739,internal,2
4,6,12,0.007,honeycomb_PC3,V,4,60,6375,5107,1.500167982999983,internal_correlated,2
4,6,12,0.007,honeycomb_SD6,H,4,60,25,11,0.0996200750000753,internal,2
4,6,12,0.007,honeycomb_SD6,H,4,60,25,10,0.09639222900000277,internal_correlated,2
4,6,12,0.007,honeycomb_SD6,V,4,60,75,38,0.1792682560000003,internal,2
4,6,12,0.007,honeycomb_SD6,V,4,60,3175,1733,2.041047029999959,internal_correlated,2
4,6,12,0.007,honeycomb_SI1000,H,4,60,375,187,0.549722007000014,internal,2
4,6,12,0.007,honeycomb_SI1000,H,4,60,25,9,0.11826299400001972,internal_correlated,2
4,6,12,0.007,honeycomb_SI1000,V,4,60,25,10,0.10370763100002023,internal,2
4,6,12,0.007,honeycomb_SI1000,V,4,60,25,12,0.12698595599999862,internal_correlated,2
4,6,12,0.01,honeycomb_PC3,H,4,60,25,12,0.08898739400001432,internal,2
4,6,12,0.01,honeycomb_PC3,H,4,60,3175,1901,1.3866771829999607,internal_correlated,2
4,6,12,0.01,honeycomb_PC3,V,4,60,25,10,0.0944090180000785,internal,2
4,6,12,0.01,honeycomb_PC3,V,4,60,3175,2152,1.3216045969999186,internal_correlated,2
4,6,12,0.01,honeycomb_SD6,H,4,60,25,12,0.10188752700003079,internal,2
4,6,12,0.01,honeycomb_SD6,H,4,60,375,194,0.6045512809999991,internal_correlated,2
4,6,12,0.01,honeycomb_SD6,V,4,60,175,89,0.3150750820000212,internal,2
4,6,12,0.01,honeycomb_SD6,V,4,60,25,10,0.10345746600000894,internal_correlated,2
4,6,12,0.01,honeycomb_SI1000,H,4,60,175,87,0.40418463299999985,internal,2
4,6,12,0.01,honeycomb_SI1000,H,4,60,25,9,0.12169667199998457,internal_correlated,2
4,6,12,0.01,honeycomb_SI1000,V,4,60,25,8,0.10851829800003543,internal,2
4,6,12,0.01,honeycomb_SI1000,V,4,60,25,11,0.12671250500000042,internal_correlated,2
4,6,12,0.015,honeycomb_PC3,H,4,60,75,39,0.19324844499999472,internal,2
4,6,12,0.015,honeycomb_PC3,H,4,60,25,10,0.10372542699997211,internal_correlated,2
4,6,12,0.015,honeycomb_PC3,V,4,60,3175,1686,1.3536887989999968,internal,2
4,6,12,0.015,honeycomb_PC3,V,4,60,25,10,0.1033881770000562,internal_correlated,2
4,6,12,0.015,honeycomb_SD6,H,4,60,25,11,0.1037795060000235,internal,2
4,6,12,0.015,honeycomb_SD6,H,4,60,775,387,1.2812120160000404,internal_correlated,2
4,6,12,0.015,honeycomb_SD6,V,4,60,25,11,0.09641572100008489,internal,2
4,6,12,0.015,honeycomb_SD6,V,4,60,25,13,0.11245571099993867,internal_correlated,2
4,6,12,0.015,honeycomb_SI1000,H,4,60,75,39,0.24021442399998705,internal,2
4,6,12,0.015,honeycomb_SI1000,H,4,60,25,13,0.13863833199991404,internal_correlated,2
4,6,12,0.015,honeycomb_SI1000,V,4,60,25,10,0.10582050899995465,internal,2
4,6,12,0.015,honeycomb_SI1000,V,4,60,375,194,0.9807853879999584,internal_correlated,2
4,6,12,0.02,honeycomb_PC3,H,4,60,25,10,0.10363896799992744,internal,2
4,6,12,0.02,honeycomb_PC3,H,4,60,25,10,0.1055335500000183,internal_correlated,2
4,6,12,0.02,honeycomb_PC3,V,4,60,25,11,0.100107233000017,internal,2
4,6,12,0.02,honeycomb_PC3,V,4,60,75,39,0.24109417399995436,internal_correlated,2
4,6,12,0.02,honeycomb_SD6,H,4,60,775,403,0.7576974080000127,internal,2
4,6,12,0.02,honeycomb_SD6,H,4,60,25,10,0.1189676370000825,internal_correlated,2
4,6,12,0.02,honeycomb_SD6,V,4,60,25,12,0.1065406619999294,internal,2
4,6,12,0.02,honeycomb_SD6,V,4,60,25,12,0.1220801389999906,internal_correlated,2
4,6,12,0.02,honeycomb_SI1000,H,4,60,25,9,0.10326817999998639,internal,2
4,6,12,0.02,honeycomb_SI1000,H,4,60,25,12,0.13217422499997156,internal_correlated,2
4,6,12,0.02,honeycomb_SI1000,V,4,60,75,38,0.25172211100004915,internal,2
4,6,12,0.02,honeycomb_SI1000,V,4,60,25,13,0.13719947099991714,internal_correlated,2
4,6,12,0.03,honeycomb_PC3,H,4,60,175,89,0.3529627810000875,internal,2
4,6,12,0.03,honeycomb_PC3,H,4,60,25,10,0.12002627200001825,internal_correlated,2
4,6,12,0.03,honeycomb_PC3,V,4,60,25,10,0.0987711609999451,internal,2
4,6,12,0.03,honeycomb_PC3,V,4,60,75,38,0.24963695099995675,internal_correlated,2
4,6,12,0.03,honeycomb_SD6,H,4,60,175,91,0.36178694000011546,internal,2
4,6,12,0.03,honeycomb_SD6,H,4,60,25,10,0.1309113070000194,internal_correlated,2
4,6,12,0.03,honeycomb_SD6,V,4,60,75,39,0.19809761099998013,internal,2
4,6,12,0.03,honeycomb_SD6,V,4,60,75,38,0.27906942500010246,internal_correlated,2
4,6,12,0.03,honeycomb_SI1000,H,4,60,25,13,0.11498036600005435,internal,2
4,6,12,0.03,honeycomb_SI1000,H,4,60,25,11,0.1328169920000164,internal_correlated,2
4,6,12,0.03,honeycomb_SI1000,V,4,60,25,10,0.11389911100002337,internal,2
4,6,12,0.03,honeycomb_SI1000,V,4,60,75,39,0.3329726289999826,internal_correlated,2
7,7,21,0.0001,surface_SD6,X,7,97,100000000,99999994,4427.672720912001,internal,2
7,7,21,0.0001,surface_SD6,X,7,97,100000000,99999993,5599.1994424039995,internal_correlated,2
7,7,21,0.0001,surface_SD6,Z,7,97,100000000,99999996,4455.634572730002,internal,2
7,7,21,0.0001,surface_SD6,Z,7,97,100000000,99999998,5615.538835365002,internal_correlated,2
7,7,21,0.0001,surface_SI1000,X,7,97,100000000,99999990,4561.716796817998,internal,2
7,7,21,0.0001,surface_SI1000,X,7,97,100000000,99999994,5747.21678340001,internal_correlated,2
7,7,21,0.0001,surface_SI1000,Z,7,97,100000000,99999993,4581.572474812998,internal,2
7,7,21,0.0001,surface_SI1000,Z,7,97,100000000,99999998,5737.622557029999,internal_correlated,2
7,7,21,0.0002,surface_SD6,X,7,97,100000000,99999884,4892.797168014998,internal,2
7,7,21,0.0002,surface_SD6,X,7,97,100000000,99999954,6106.997478852,internal_correlated,2
7,7,21,0.0002,surface_SD6,Z,7,97,100000000,99999891,4877.908188028996,internal,2
7,7,21,0.0002,surface_SD6,Z,7,97,100000000,99999962,6110.614781214003,internal_correlated,2
7,7,21,0.0002,surface_SI1000,X,7,97,100000000,99999854,5123.265133498004,internal,2
7,7,21,0.0002,surface_SI1000,X,7,97,100000000,99999928,6318.719019924003,internal_correlated,2
7,7,21,0.0002,surface_SI1000,Z,7,97,100000000,99999869,5097.449564551003,internal,2
7,7,21,0.0002,surface_SI1000,Z,7,97,100000000,99999944,6335.529054256999,internal_correlated,2
7,7,21,0.0003,surface_SD6,X,7,97,100000000,99999523,5248.389645480003,internal,2
7,7,21,0.0003,surface_SD6,X,7,97,100000000,99999800,6619.074539518,internal_correlated,2
7,7,21,0.0003,surface_SD6,Z,7,97,100000000,99999501,5266.968443877002,internal,2
7,7,21,0.0003,surface_SD6,Z,7,97,100000000,99999814,6649.7621566620055,internal_correlated,2
7,7,21,0.0003,surface_SI1000,X,7,97,100000000,99999322,5511.692364006,internal,2
7,7,21,0.0003,surface_SI1000,X,7,97,100000000,99999769,6915.375024525999,internal_correlated,2
7,7,21,0.0003,surface_SI1000,Z,7,97,100000000,99999281,5525.918070245999,internal,2
7,7,21,0.0003,surface_SI1000,Z,7,97,100000000,99999715,6925.201121240999,internal_correlated,2
7,7,21,0.0005,surface_SD6,X,7,97,27638375,27637357,1717.5528980600002,internal,2
7,7,21,0.0005,surface_SD6,X,7,97,73638375,73637370,5513.262774667003,internal_correlated,2
7,7,21,0.0005,surface_SD6,Z,7,97,27638375,27637370,1706.6245074250005,internal,2
7,7,21,0.0005,surface_SD6,Z,7,97,74638375,74637368,5617.568216368998,internal_correlated,2
7,7,21,0.0005,surface_SI1000,X,7,97,19638375,19637372,1289.3109698839996,internal,2
7,7,21,0.0005,surface_SI1000,X,7,97,44638375,44637362,3580.777055575,internal_correlated,2
7,7,21,0.0005,surface_SI1000,Z,7,97,19638375,19637336,1341.402955074,internal,2
7,7,21,0.0005,surface_SI1000,Z,7,97,49638375,49637363,4003.6011554890015,internal_correlated,2
7,7,21,0.0007,surface_SD6,X,7,97,7638375,7637321,573.3029922270003,internal,2
7,7,21,0.0007,surface_SD6,X,7,97,20638375,20637352,1768.0024321840003,internal_correlated,2
7,7,21,0.0007,surface_SD6,Z,7,97,7638375,7637306,598.8728532050003,internal,2
7,7,21,0.0007,surface_SD6,Z,7,97,19638375,19637358,1666.5764190589998,internal_correlated,2
7,7,21,0.0007,surface_SI1000,X,7,97,5638375,5637179,491.7842357420001,internal,2
7,7,21,0.0007,surface_SI1000,X,7,97,12638375,12637339,1191.4558697759999,internal_correlated,2
7,7,21,0.0007,surface_SI1000,Z,7,97,4638375,4637352,387.6369731510001,internal,2
7,7,21,0.0007,surface_SI1000,Z,7,97,12638375,12637312,1188.3674663360002,internal_correlated,2
7,7,21,0.001,surface_SD6,X,7,97,2638375,2636813,198.80736038600014,internal,2
7,7,21,0.001,surface_SD6,X,7,97,4638375,4637375,490.1223846320006,internal_correlated,2
7,7,21,0.001,surface_SD6,Z,7,97,1638375,1637373,126.2113065719999,internal,2
7,7,21,0.001,surface_SD6,Z,7,97,5638375,5637191,571.3391460530003,internal_correlated,2
7,7,21,0.001,surface_SI1000,X,7,97,1638375,1636882,141.26382052600013,internal,2
7,7,21,0.001,surface_SI1000,X,7,97,3638375,3637024,429.15285928800006,internal_correlated,2
7,7,21,0.001,surface_SI1000,Z,7,97,1638375,1636903,141.53075740399993,internal,2
7,7,21,0.001,surface_SI1000,Z,7,97,3638375,3637064,444.6623305779999,internal_correlated,2
7,7,21,0.0015,surface_SD6,X,7,97,409575,408407,41.832577935999666,internal,2
7,7,21,0.0015,surface_SD6,X,7,97,1638375,1636459,257.4393921299999,internal_correlated,2
7,7,21,0.0015,surface_SD6,Z,7,97,409575,408422,41.14123057699999,internal,2
7,7,21,0.0015,surface_SD6,Z,7,97,1638375,1636494,252.5901822500001,internal_correlated,2
7,7,21,0.0015,surface_SI1000,X,7,97,204775,203763,25.691119612999955,internal,2
7,7,21,0.0015,surface_SI1000,X,7,97,819175,817487,151.72299932900012,internal_correlated,2
7,7,21,0.0015,surface_SI1000,Z,7,97,409575,407711,48.133259246999955,internal,2
7,7,21,0.0015,surface_SI1000,Z,7,97,819175,817449,141.2193747729998,internal_correlated,2
7,7,21,0.002,surface_SD6,X,7,97,204775,203012,26.026977516000215,internal,2
7,7,21,0.002,surface_SD6,X,7,97,409575,407954,84.39146797100011,internal_correlated,2
7,7,21,0.002,surface_SD6,Z,7,97,204775,203025,26.442868909999902,internal,2
7,7,21,0.002,surface_SD6,Z,7,97,409575,408091,75.04281426499972,internal_correlated,2
7,7,21,0.002,surface_SI1000,X,7,97,102375,100908,17.02922993299967,internal,2
7,7,21,0.002,surface_SI1000,X,7,97,204775,203339,51.934023397999795,internal_correlated,2
7,7,21,0.002,surface_SI1000,Z,7,97,102375,100918,17.07037432800007,internal,2
7,7,21,0.002,surface_SI1000,Z,7,97,204775,203314,57.63805465599978,internal_correlated,2
7,7,21,0.003,surface_SD6,X,7,97,25575,24553,6.888645118000113,internal,2
7,7,21,0.003,surface_SD6,X,7,97,51175,50122,19.623555881000357,internal_correlated,2
7,7,21,0.003,surface_SD6,Z,7,97,51175,49167,11.146220969000296,internal,2
7,7,21,0.003,surface_SD6,Z,7,97,51175,50100,19.298290919999886,internal_correlated,2
7,7,21,0.003,surface_SI1000,X,7,97,25575,23980,8.379050613000118,internal,2
7,7,21,0.003,surface_SI1000,X,7,97,51175,49319,22.577141958999732,internal_correlated,2
7,7,21,0.003,surface_SI1000,Z,7,97,25575,23998,8.08233654600042,internal,2
7,7,21,0.003,surface_SI1000,Z,7,97,51175,49224,24.16384129100004,internal_correlated,2
7,7,21,0.005,surface_SD6,X,7,97,6375,5163,3.6134131270001717,internal,2
7,7,21,0.005,surface_SD6,X,7,97,12775,11078,9.546169267999971,internal_correlated,2
7,7,21,0.005,surface_SD6,Z,7,97,6375,5155,4.070672541000135,internal,2
7,7,21,0.005,surface_SD6,Z,7,97,12775,11000,9.547830131000069,internal_correlated,2
7,7,21,0.005,surface_SI1000,X,7,97,6375,4539,4.6194381749998,internal,2
7,7,21,0.005,surface_SI1000,X,7,97,6375,4927,7.361516075999816,internal_correlated,2
7,7,21,0.005,surface_SI1000,Z,7,97,6375,4568,4.441127754000263,internal,2
7,7,21,0.005,surface_SI1000,Z,7,97,6375,4949,7.180714567999871,internal_correlated,2
7,7,21,0.007,surface_SD6,X,7,97,3175,1934,3.039179987000125,internal,2
7,7,21,0.007,surface_SD6,X,7,97,25,11,0.2827048220000279,internal_correlated,2
7,7,21,0.007,surface_SD6,Z,7,97,75,39,0.5769626840001365,internal,2
7,7,21,0.007,surface_SD6,Z,7,97,3175,2138,3.402199477000181,internal_correlated,2
7,7,21,0.007,surface_SI1000,X,7,97,3175,1768,3.853525823000041,internal,2
7,7,21,0.007,surface_SI1000,X,7,97,25,13,0.3125303179999719,internal_correlated,2
7,7,21,0.007,surface_SI1000,Z,7,97,75,37,0.5660214040000255,internal,2
7,7,21,0.007,surface_SI1000,Z,7,97,3175,1812,4.3773364040000615,internal_correlated,2
7,7,21,0.01,surface_SD6,X,7,97,25,6,0.28548160899993036,internal,2
7,7,21,0.01,surface_SD6,X,7,97,175,74,0.8685953039998822,internal_correlated,2
7,7,21,0.01,surface_SD6,Z,7,97,75,39,0.562325200000032,internal,2
7,7,21,0.01,surface_SD6,Z,7,97,25,12,0.2881319559999156,internal_correlated,2
7,7,21,0.01,surface_SI1000,X,7,97,75,36,0.6317658740000525,internal,2
7,7,21,0.01,surface_SI1000,X,7,97,25,9,0.3152641170000834,internal_correlated,2
7,7,21,0.01,surface_SI1000,Z,7,97,75,38,0.6358285380000552,internal,2
7,7,21,0.01,surface_SI1000,Z,7,97,175,87,0.9767815349999864,internal_correlated,2
7,7,21,0.015,surface_SD6,X,7,97,375,190,1.3574933209999926,internal,2
7,7,21,0.015,surface_SD6,X,7,97,25,9,0.302801455000008,internal_correlated,2
7,7,21,0.015,surface_SD6,Z,7,97,75,36,0.5891710820000071,internal,2
7,7,21,0.015,surface_SD6,Z,7,97,175,86,0.9744208759999538,internal_correlated,2
7,7,21,0.015,surface_SI1000,X,7,97,25,11,0.31923044300003767,internal,2
7,7,21,0.015,surface_SI1000,X,7,97,25,7,0.3440335329999016,internal_correlated,2
7,7,21,0.015,surface_SI1000,Z,7,97,25,11,0.3266689659999429,internal,2
7,7,21,0.015,surface_SI1000,Z,7,97,25,12,0.34146219399997335,internal_correlated,2
7,7,21,0.02,surface_SD6,X,7,97,175,91,1.0018214530000478,internal,2
7,7,21,0.02,surface_SD6,X,7,97,25,13,0.31893244299999424,internal_correlated,2
7,7,21,0.02,surface_SD6,Z,7,97,175,78,1.0137329870001395,internal,2
7,7,21,0.02,surface_SD6,Z,7,97,25,11,0.3241419150000411,internal_correlated,2
7,7,21,0.02,surface_SI1000,X,7,97,775,399,2.741912255000102,internal,2
7,7,21,0.02,surface_SI1000,X,7,97,75,33,0.7195073560000083,internal_correlated,2
7,7,21,0.02,surface_SI1000,Z,7,97,25,13,0.3262690139999904,internal,2
7,7,21,0.02,surface_SI1000,Z,7,97,25,11,0.3599937569999838,internal_correlated,2
7,7,21,0.03,surface_SD6,X,7,97,75,32,0.6540877989999672,internal,2
7,7,21,0.03,surface_SD6,X,7,97,25,11,0.34498188500003835,internal_correlated,2
7,7,21,0.03,surface_SD6,Z,7,97,25,10,0.304727431999936,internal,2
7,7,21,0.03,surface_SD6,Z,7,97,25,11,0.33823491500004366,internal_correlated,2
7,7,21,0.03,surface_SI1000,X,7,97,1575,802,4.909711456999958,internal,2
7,7,21,0.03,surface_SI1000,X,7,97,25,10,0.38949109700001827,internal_correlated,2
7,7,21,0.03,surface_SI1000,Z,7,97,25,10,0.33133620099999916,internal,2
7,7,21,0.03,surface_SI1000,Z,7,97,25,13,0.39323836400001255,internal_correlated,2
8,12,24,0.0001,honeycomb_EM3_v2,H,8,96,100000000,99999957,11579.213038284997,internal,2
8,12,24,0.0001,honeycomb_EM3_v2,H,8,96,100000000,99999982,21147.09612653227,internal_correlated,2
8,12,24,0.0001,honeycomb_EM3_v2,V,8,96,100000000,99999996,11578.128996861007,internal,2
8,12,24,0.0001,honeycomb_EM3_v2,V,8,96,100000000,99999998,23406.08922627815,internal_correlated,2
8,12,24,0.0002,honeycomb_EM3_v2,H,8,96,100000000,99999843,20098.445308297036,internal,2
8,12,24,0.0002,honeycomb_EM3_v2,H,8,96,100000000,99999969,14018.974883757997,internal_correlated,2
8,12,24,0.0002,honeycomb_EM3_v2,V,8,96,100000000,99999955,17639.41585529901,internal,2
8,12,24,0.0002,honeycomb_EM3_v2,V,8,96,100000000,99999989,13803.015740891999,internal_correlated,2
8,12,24,0.0003,honeycomb_EM3_v2,H,8,96,100000000,99999605,18380.923636065978,internal,2
8,12,24,0.0003,honeycomb_EM3_v2,H,8,96,100000000,99999892,21491.716824592084,internal_correlated,2
8,12,24,0.0003,honeycomb_EM3_v2,V,8,96,100000000,99999914,18594.280858300033,internal,2
8,12,24,0.0003,honeycomb_EM3_v2,V,8,96,100000000,99999978,22834.907743503958,internal_correlated,2
8,12,24,0.0005,honeycomb_EM3_v2,H,8,96,77193125,77192125,14231.321752146947,internal,2
8,12,24,0.0005,honeycomb_EM3_v2,H,8,96,100000000,99999683,12409.809461225028,internal_correlated,2
8,12,24,0.0005,honeycomb_EM3_v2,V,8,96,100000000,99999691,19170.16275851305,internal,2
8,12,24,0.0005,honeycomb_EM3_v2,V,8,96,100000000,99999935,12307.126231895018,internal_correlated,2
8,12,24,0.0007,honeycomb_EM3_v2,H,8,96,34638375,34637341,3407.392957934,internal,2
8,12,24,0.0007,honeycomb_EM3_v2,H,8,96,100000000,99999260,22394.808100215974,internal_correlated,2
8,12,24,0.0007,honeycomb_EM3_v2,V,8,96,100000000,99999339,9297.314444217995,internal,2
8,12,24,0.0007,honeycomb_EM3_v2,V,8,96,100000000,99999829,21852.802111303754,internal_correlated,2
8,12,24,0.001,honeycomb_EM3_v2,H,8,96,13638375,13637368,1352.270872392001,internal,2
8,12,24,0.001,honeycomb_EM3_v2,H,8,96,56638375,56637366,6872.571208722003,internal_correlated,2
8,12,24,0.001,honeycomb_EM3_v2,V,8,96,55638375,55637357,5228.575758725999,internal,2
8,12,24,0.001,honeycomb_EM3_v2,V,8,96,100000000,99999582,11789.955049746994,internal_correlated,2
8,12,24,0.0015,honeycomb_EM3_v2,H,8,96,4638375,4637341,540.9031550249999,internal,2
8,12,24,0.0015,honeycomb_EM3_v2,H,8,96,20638375,20637348,2743.697976021991,internal_correlated,2
8,12,24,0.0015,honeycomb_EM3_v2,V,8,96,16638375,16637350,1795.2089388680004,internal,2
8,12,24,0.0015,honeycomb_EM3_v2,V,8,96,84638375,84637368,10745.652033689006,internal_correlated,2
8,12,24,0.002,honeycomb_EM3_v2,H,8,96,2638375,2637101,400.52562600097735,internal,2
8,12,24,0.002,honeycomb_EM3_v2,H,8,96,9638375,9637313,1645.7307159760003,internal_correlated,2
8,12,24,0.002,honeycomb_EM3_v2,V,8,96,7638375,7637300,1155.9413298430009,internal,2
8,12,24,0.002,honeycomb_EM3_v2,V,8,96,37638375,37637362,5214.848948890984,internal_correlated,2
8,12,24,0.003,honeycomb_EM3_v2,H,8,96,819175,817855,121.20038941899963,internal,2
8,12,24,0.003,honeycomb_EM3_v2,H,8,96,2638375,2637335,627.4454209280003,internal_correlated,2
8,12,24,0.003,honeycomb_EM3_v2,V,8,96,2638375,2637040,349.4006012670004,internal,2
8,12,24,0.003,honeycomb_EM3_v2,V,8,96,10638375,10637259,2372.162688857,internal_correlated,2
8,12,24,0.005,honeycomb_EM3_v2,H,8,96,204775,203305,43.04123798800015,internal,2
8,12,24,0.005,honeycomb_EM3_v2,H,8,96,819175,817485,196.86018663099992,internal_correlated,2
8,12,24,0.005,honeycomb_EM3_v2,V,8,96,409575,408419,83.42240788200013,internal,2
8,12,24,0.005,honeycomb_EM3_v2,V,8,96,1638375,1637291,369.7218588850002,internal_correlated,2
8,12,24,0.007,honeycomb_EM3_v2,H,8,96,51175,50101,21.586992212999917,internal,2
8,12,24,0.007,honeycomb_EM3_v2,H,8,96,204775,203416,81.96365274200014,internal_correlated,2
8,12,24,0.007,honeycomb_EM3_v2,V,8,96,204775,202815,60.89713730099993,internal,2
8,12,24,0.007,honeycomb_EM3_v2,V,8,96,409575,408540,160.28235005899978,internal_correlated,2
8,12,24,0.01,honeycomb_EM3_v2,H,8,96,25575,23943,23.74840670200001,internal,2
8,12,24,0.01,honeycomb_EM3_v2,H,8,96,51175,49972,40.97331375699969,internal_correlated,2
8,12,24,0.01,honeycomb_EM3_v2,V,8,96,51175,49342,37.3324260830002,internal,2
8,12,24,0.01,honeycomb_EM3_v2,V,8,96,102375,101215,78.57320899599983,internal_correlated,2
8,12,24,0.015,honeycomb_EM3_v2,H,8,96,6375,5143,14.610024803999977,internal,2
8,12,24,0.015,honeycomb_EM3_v2,H,8,96,12775,11546,35.312665925999795,internal_correlated,2
8,12,24,0.015,honeycomb_EM3_v2,V,8,96,12775,11141,26.366650702000243,internal,2
8,12,24,0.015,honeycomb_EM3_v2,V,8,96,25575,24077,66.79863260199988,internal_correlated,2
8,12,24,0.02,honeycomb_EM3_v2,H,8,96,3175,2089,14.318660637999983,internal,2
8,12,24,0.02,honeycomb_EM3_v2,H,8,96,6375,4881,39.68677953100007,internal_correlated,2
8,12,24,0.02,honeycomb_EM3_v2,V,8,96,6375,4621,26.86994686999992,internal,2
8,12,24,0.02,honeycomb_EM3_v2,V,8,96,6375,5339,41.52211069500004,internal_correlated,2
8,12,24,0.03,honeycomb_EM3_v2,H,8,96,1575,811,24.177762453000014,internal,2
8,12,24,0.03,honeycomb_EM3_v2,H,8,96,3175,1690,71.80351544000018,internal_correlated,2
8,12,24,0.03,honeycomb_EM3_v2,V,8,96,775,399,12.993298008000124,internal,2
8,12,24,0.03,honeycomb_EM3_v2,V,8,96,25,13,1.318012160999956,internal_correlated,2
8,12,24,0.0001,honeycomb_PC3,H,8,240,100000000,99999984,10358.537484900995,internal,2
8,12,24,0.0001,honeycomb_PC3,H,8,240,100000000,99999994,17184.8233684569,internal_correlated,2
8,12,24,0.0001,honeycomb_PC3,V,8,240,100000000,99999999,9724.607490743994,internal,2
8,12,24,0.0001,honeycomb_PC3,V,8,240,100000000,99999999,16682.50909866424,internal_correlated,2
8,12,24,0.0001,honeycomb_SD6,H,8,240,100000000,99999790,10877.235916067999,internal,2
8,12,24,0.0001,honeycomb_SD6,H,8,240,100000000,99999944,18254.520194836114,internal_correlated,2
8,12,24,0.0001,honeycomb_SD6,V,8,240,100000000,99999975,10560.46344987801,internal,2
8,12,24,0.0001,honeycomb_SD6,V,8,240,100000000,99999998,17284.430274375947,internal_correlated,2
8,12,24,0.0001,honeycomb_SI1000,H,8,240,39638375,39637371,5118.742507719999,internal,2
8,12,24,0.0001,honeycomb_SI1000,H,8,240,96128017,96127017,17504.479706716666,internal_correlated,2
8,12,24,0.0001,honeycomb_SI1000,V,8,240,100000000,99999556,11746.803256084004,internal,2
8,12,24,0.0001,honeycomb_SI1000,V,8,240,100000000,99999855,20237.651255011966,internal_correlated,2
8,12,24,0.0002,honeycomb_PC3,H,8,240,100000000,99999848,14548.548228705964,internal,2
8,12,24,0.0002,honeycomb_PC3,H,8,240,100000000,99999951,12348.001554932003,internal_correlated,2
8,12,24,0.0002,honeycomb_PC3,V,8,240,100000000,99999986,13801.764015784029,internal,2
8,12,24,0.0002,honeycomb_PC3,V,8,240,100000000,99999994,12652.779898931003,internal_correlated,2
8,12,24,0.0002,honeycomb_SD6,H,8,240,82166983,82164976,10388.006421381655,internal,2
8,12,24,0.0002,honeycomb_SD6,H,8,240,100000000,99999364,13677.580300522004,internal_correlated,2
8,12,24,0.0002,honeycomb_SD6,V,8,240,100000000,99999584,15333.110287470976,internal,2
8,12,24,0.0002,honeycomb_SD6,V,8,240,100000000,99999930,14025.06144029,internal_correlated,2
8,12,24,0.0002,honeycomb_SI1000,H,8,240,3638375,3637086,592.6536978780059,internal,2
8,12,24,0.0002,honeycomb_SI1000,H,8,240,7638375,7637314,1425.5378841760003,internal_correlated,2
8,12,24,0.0002,honeycomb_SI1000,V,8,240,11638375,11637359,1845.73324972298,internal,2
8,12,24,0.0002,honeycomb_SI1000,V,8,240,42638375,42637350,7646.8869921890055,internal_correlated,2
8,12,24,0.0003,honeycomb_PC3,H,8,240,100000000,99999391,14941.27862876598,internal,2
8,12,24,0.0003,honeycomb_PC3,H,8,240,100000000,99999812,18333.830310348072,internal_correlated,2
8,12,24,0.0003,honeycomb_PC3,V,8,240,100000000,99999920,14353.093809025993,internal,2
8,12,24,0.0003,honeycomb_SD6,H,8,240,8638375,8637374,1135.1656304550052,internal,2
8,12,24,0.0003,honeycomb_SD6,H,8,240,32373984,32372973,6786.20114034375,internal_correlated,2
8,12,24,0.0003,honeycomb_SD6,V,8,240,42638375,42637362,5095.234027062999,internal,2
8,12,24,0.0003,honeycomb_SD6,V,8,240,100000000,99999587,20588.81239184786,internal_correlated,2
8,12,24,0.0003,honeycomb_SI1000,H,8,240,819175,817847,156.54640754303546,internal,2
8,12,24,0.0003,honeycomb_SI1000,H,8,240,2638375,2636815,548.0544182949999,internal_correlated,2
8,12,24,0.0003,honeycomb_SI1000,V,8,240,2638375,2636926,482.1165526380137,internal,2
8,12,24,0.0003,honeycomb_SI1000,V,8,240,7638375,7637281,1808.9688591119998,internal_correlated,2
8,12,24,0.0005,honeycomb_PC3,H,8,240,28245216,28244202,4445.483607437001,internal,2
8,12,24,0.0005,honeycomb_PC3,H,8,240,90638375,90637370,11091.330082439032,internal_correlated,2
8,12,24,0.0005,honeycomb_PC3,V,8,240,99973599,99972913,16682.494761508024,internal,2
8,12,24,0.0005,honeycomb_PC3,V,8,240,100000000,99999857,12398.801670438945,internal_correlated,2
8,12,24,0.0005,honeycomb_SD6,H,8,240,1638375,1637090,376.7824589629999,internal,2
8,12,24,0.0005,honeycomb_SD6,H,8,240,5638375,5637227,1229.09277480506,internal_correlated,2
8,12,24,0.0005,honeycomb_SD6,V,8,240,4638375,4637334,1009.3990885100001,internal,2
8,12,24,0.0005,honeycomb_SD6,V,8,240,24638375,24637351,5097.751550265006,internal_correlated,2
8,12,24,0.0005,honeycomb_SI1000,H,8,240,102375,101143,43.647805740000024,internal,2
8,12,24,0.0005,honeycomb_SI1000,H,8,240,409575,407813,163.98411618798855,internal_correlated,2
8,12,24,0.0005,honeycomb_SI1000,V,8,240,204775,203656,84.24198799600003,internal,2
8,12,24,0.0005,honeycomb_SI1000,V,8,240,819175,817965,328.33719151899277,internal_correlated,2
8,12,24,0.0007,honeycomb_PC3,H,8,240,7638375,7637346,871.1872999960001,internal,2
8,12,24,0.0007,honeycomb_PC3,H,8,240,25638375,25637364,5219.302727158999,internal_correlated,2
8,12,24,0.0007,honeycomb_PC3,V,8,240,33638375,33637368,3294.5511973649986,internal,2
8,12,24,0.0007,honeycomb_SD6,H,8,240,409575,408490,80.39598561599985,internal,2
8,12,24,0.0007,honeycomb_SD6,H,8,240,1638375,1637085,511.00250654800004,internal_correlated,2
8,12,24,0.0007,honeycomb_SD6,V,8,240,1638375,1636752,253.67727894199993,internal,2
8,12,24,0.0007,honeycomb_SD6,V,8,240,5638375,5637301,1722.515223496,internal_correlated,2
8,12,24,0.0007,honeycomb_SI1000,H,8,240,25575,24423,17.096189225000103,internal,2
8,12,24,0.0007,honeycomb_SI1000,H,8,240,102375,100749,75.57855161399999,internal_correlated,2
8,12,24,0.0007,honeycomb_SI1000,V,8,240,51175,49923,29.589908130000026,internal,2
8,12,24,0.0007,honeycomb_SI1000,V,8,240,204775,203282,149.09319606400004,internal_correlated,2
8,12,24,0.001,honeycomb_PC3,H,8,240,2638375,2637018,371.9107175130001,internal,2
8,12,24,0.001,honeycomb_PC3,H,8,240,7638375,7637317,1337.3610950769996,internal_correlated,2
8,12,24,0.001,honeycomb_PC3,V,8,240,7638375,7637341,905.3541929420005,internal,2
8,12,24,0.001,honeycomb_PC3,V,8,240,35638375,35637346,4986.885585798999,internal_correlated,2
8,12,24,0.001,honeycomb_SD6,H,8,240,219086,216664,51.058285564274456,internal,2
8,12,24,0.001,honeycomb_SD6,H,8,240,409575,408199,129.00049910099983,internal_correlated,2
8,12,24,0.001,honeycomb_SD6,V,8,240,409575,407590,118.14887130299996,internal,2
8,12,24,0.001,honeycomb_SD6,V,8,240,1638375,1636538,430.1369252220002,internal_correlated,2
8,12,24,0.001,honeycomb_SI1000,H,8,240,12775,10941,21.468185271000152,internal,2
8,12,24,0.001,honeycomb_SI1000,H,8,240,25575,23849,37.6464607329998,internal_correlated,2
8,12,24,0.001,honeycomb_SI1000,V,8,240,12775,11469,18.38283390400011,internal,2
8,12,24,0.001,honeycomb_SI1000,V,8,240,51175,49286,65.72186872799978,internal_correlated,2
8,12,24,0.0015,honeycomb_PC3,H,8,240,819175,817192,139.498472601,internal,2
8,12,24,0.0015,honeycomb_PC3,H,8,240,1638375,1637278,326.00500021198604,internal_correlated,2
8,12,24,0.0015,honeycomb_PC3,V,8,240,1638375,1637022,270.760005706,internal,2
8,12,24,0.0015,honeycomb_PC3,V,8,240,5638375,5637310,1053.7947720510092,internal_correlated,2
8,12,24,0.0015,honeycomb_SD6,H,8,240,25575,24184,16.40177859099998,internal,2
8,12,24,0.0015,honeycomb_SD6,H,8,240,186318,182903,121.97013170126593,internal_correlated,2
8,12,24,0.0015,honeycomb_SD6,V,8,240,51175,49668,29.24399745200003,internal,2
8,12,24,0.0015,honeycomb_SD6,V,8,240,354254,351398,211.95287735329475,internal_correlated,2
8,12,24,0.0015,honeycomb_SI1000,H,8,240,3175,1910,16.421883924000014,internal,2
8,12,24,0.0015,honeycomb_SI1000,H,8,240,6375,4743,34.05999929298923,internal_correlated,2
8,12,24,0.0015,honeycomb_SI1000,V,8,240,3175,2141,16.979445408000004,internal,2
8,12,24,0.0015,honeycomb_SI1000,V,8,240,6375,5111,35.47399406099794,internal_correlated,2
8,12,24,0.002,honeycomb_PC3,H,8,240,204775,203315,61.65964033000637,internal,2
8,12,24,0.002,honeycomb_PC3,H,8,240,819175,817420,206.56414400100002,internal_correlated,2
8,12,24,0.002,honeycomb_PC3,V,8,240,409575,408335,106.21482181000465,internal,2
8,12,24,0.002,honeycomb_PC3,V,8,240,1638375,1637216,434.057039838,internal_correlated,2
8,12,24,0.002,honeycomb_SD6,H,8,240,12775,11010,17.089319474995136,internal,2
8,12,24,0.002,honeycomb_SD6,H,8,240,25575,24016,33.91690126200004,internal_correlated,2
8,12,24,0.002,honeycomb_SD6,V,8,240,12775,11581,17.278634280992264,internal,2
8,12,24,0.002,honeycomb_SD6,V,8,240,51175,49465,58.532980561000045,internal_correlated,2
8,12,24,0.002,honeycomb_SI1000,H,8,240,25,13,0.8121098160045221,internal,2
8,12,24,0.002,honeycomb_SI1000,H,8,240,3175,1822,41.88738645399994,internal_correlated,2
8,12,24,0.002,honeycomb_SI1000,V,8,240,25,12,0.8542196639973554,internal,2
8,12,24,0.002,honeycomb_SI1000,V,8,240,25,11,0.8464834909999865,internal_correlated,2
8,12,24,0.003,honeycomb_PC3,H,8,240,51175,49346,22.70129648200009,internal,2
8,12,24,0.003,honeycomb_PC3,H,8,240,102375,101184,55.592805514999895,internal_correlated,2
8,12,24,0.003,honeycomb_PC3,V,8,240,102375,100475,39.69619896299969,internal,2
8,12,24,0.003,honeycomb_PC3,V,8,240,204775,203730,108.87454054600016,internal_correlated,2
8,12,24,0.003,honeycomb_SD6,H,8,240,3175,1992,13.161703511999804,internal,2
8,12,24,0.003,honeycomb_SD6,H,8,240,6375,4717,33.68972662899989,internal_correlated,2
8,12,24,0.003,honeycomb_SD6,V,8,240,3175,2151,13.333394914999872,internal,2
8,12,24,0.003,honeycomb_SD6,V,8,240,6375,5194,34.48592548800002,internal_correlated,2
8,12,24,0.003,honeycomb_SI1000,H,8,240,175,91,5.288726915999973,internal,2
8,12,24,0.003,honeycomb_SI1000,H,8,240,25,13,1.7011842719999777,internal_correlated,2
8,12,24,0.003,honeycomb_SI1000,V,8,240,75,39,2.9280639560000736,internal,2
8,12,24,0.003,honeycomb_SI1000,V,8,240,25,12,1.3712883050000073,internal_correlated,2
8,12,24,0.005,honeycomb_PC3,H,8,240,6375,5065,11.3708236020002,internal,2
8,12,24,0.005,honeycomb_PC3,H,8,240,12775,11577,22.057061643999873,internal_correlated,2
8,12,24,0.005,honeycomb_PC3,V,8,240,12775,10993,20.13391207400025,internal,2
8,12,24,0.005,honeycomb_PC3,V,8,240,25575,24079,37.45322792500008,internal_correlated,2
8,12,24,0.005,honeycomb_SD6,H,8,240,400,203,6.28933880690056,internal,2
8,12,24,0.005,honeycomb_SD6,H,8,240,75,34,2.4406290249999074,internal_correlated,2
8,12,24,0.005,honeycomb_SD6,V,8,240,200,96,3.960166078072916,internal,2
8,12,24,0.005,honeycomb_SD6,V,8,240,25,10,1.1807600460000458,internal_correlated,2
8,12,24,0.005,honeycomb_SI1000,H,8,240,25,12,2.1662483960000145,internal,2
8,12,24,0.005,honeycomb_SI1000,H,8,240,25,13,3.8053729839999733,internal_correlated,2
8,12,24,0.005,honeycomb_SI1000,V,8,240,25,10,2.384735327000044,internal,2
8,12,24,0.005,honeycomb_SI1000,V,8,240,75,36,10.812482135999971,internal_correlated,2
8,12,24,0.007,honeycomb_PC3,H,8,240,3175,1910,13.66371528600007,internal,2
8,12,24,0.007,honeycomb_PC3,H,8,240,6375,4612,36.91177095700016,internal_correlated,2
8,12,24,0.007,honeycomb_PC3,V,8,240,3175,2081,13.919897334999973,internal,2
8,12,24,0.007,honeycomb_PC3,V,8,240,6375,5015,32.611898925000105,internal_correlated,2
8,12,24,0.007,honeycomb_SD6,H,8,240,25,11,0.9608392689999619,internal,2
8,12,24,0.007,honeycomb_SD6,H,8,240,75,38,5.161012293999988,internal_correlated,2
8,12,24,0.007,honeycomb_SD6,V,8,240,375,193,10.260032072999934,internal,2
8,12,24,0.007,honeycomb_SD6,V,8,240,1575,802,92.34841288500002,internal_correlated,2
8,12,24,0.007,honeycomb_SI1000,H,8,240,25,12,3.7857450730000437,internal,2
8,12,24,0.007,honeycomb_SI1000,H,8,240,75,37,17.22779794500002,internal_correlated,2
8,12,24,0.007,honeycomb_SI1000,V,8,240,25,8,3.296895851000045,internal,2
8,12,24,0.007,honeycomb_SI1000,V,8,240,25,12,6.729781279000008,internal_correlated,2
8,12,24,0.01,honeycomb_PC3,H,8,240,75,30,1.5487448889999769,internal,2
8,12,24,0.01,honeycomb_PC3,H,8,240,25,13,0.8803767050000033,internal_correlated,2
8,12,24,0.01,honeycomb_PC3,V,8,240,1575,818,19.160192221000102,internal,2
8,12,24,0.01,honeycomb_PC3,V,8,240,3175,1744,54.107377331000066,internal_correlated,2
8,12,24,0.01,honeycomb_SD6,H,8,240,25,10,1.6922382120000066,internal,2
8,12,24,0.01,honeycomb_SD6,H,8,240,175,80,18.790247027000078,internal_correlated,2
8,12,24,0.01,honeycomb_SD6,V,8,240,25,10,1.6856752679999545,internal,2
8,12,24,0.01,honeycomb_SD6,V,8,240,75,37,10.32951900099988,internal_correlated,2
8,12,24,0.01,honeycomb_SI1000,H,8,240,25,7,6.407385076999958,internal,2
8,12,24,0.01,honeycomb_SI1000,H,8,240,75,34,22.55598752900005,internal_correlated,2
8,12,24,0.01,honeycomb_SI1000,V,8,240,25,8,6.187519351999981,internal,2
8,12,24,0.01,honeycomb_SI1000,V,8,240,25,13,9.854462378999983,internal_correlated,2
8,12,24,0.015,honeycomb_PC3,H,8,240,25,9,0.8929048699999385,internal,2
8,12,24,0.015,honeycomb_PC3,H,8,240,25,12,1.8122523179999916,internal_correlated,2
8,12,24,0.015,honeycomb_PC3,V,8,240,375,187,9.546510597000065,internal,2
8,12,24,0.015,honeycomb_PC3,V,8,240,25,12,1.6914126720000695,internal_correlated,2
8,12,24,0.015,honeycomb_SD6,H,8,240,375,193,21.901386715000058,internal,2
8,12,24,0.015,honeycomb_SD6,H,8,240,25,13,5.499201502000005,internal_correlated,2
8,12,24,0.015,honeycomb_SD6,V,8,240,25,11,2.0212174150000237,internal,2
8,12,24,0.015,honeycomb_SD6,V,8,240,75,38,18.44884137600002,internal_correlated,2
8,12,24,0.015,honeycomb_SI1000,H,8,240,175,91,38.861925025000005,internal,2
8,12,24,0.015,honeycomb_SI1000,H,8,240,25,12,11.070100618999959,internal_correlated,2
8,12,24,0.015,honeycomb_SI1000,V,8,240,25,13,7.7090874589999885,internal,2
8,12,24,0.015,honeycomb_SI1000,V,8,240,25,11,13.274572551000006,internal_correlated,2
8,12,24,0.02,honeycomb_PC3,H,8,240,175,90,8.512289806999888,internal,2
8,12,24,0.02,honeycomb_PC3,H,8,240,175,91,18.058392527000137,internal_correlated,2
8,12,24,0.02,honeycomb_PC3,V,8,240,3175,1665,115.87113967799985,internal,2
8,12,24,0.02,honeycomb_PC3,V,8,240,375,184,40.383418054,internal_correlated,2
8,12,24,0.02,honeycomb_SD6,H,8,240,25,12,2.2979059790000065,internal,2
8,12,24,0.02,honeycomb_SD6,H,8,240,25,13,7.254999104000035,internal_correlated,2
8,12,24,0.02,honeycomb_SD6,V,8,240,25,10,2.467093812999906,internal,2
8,12,24,0.02,honeycomb_SD6,V,8,240,25,13,6.485157877000006,internal_correlated,2
8,12,24,0.02,honeycomb_SI1000,H,8,240,25,9,7.39570332400001,internal,2
8,12,24,0.02,honeycomb_SI1000,H,8,240,25,9,12.891983148999998,internal_correlated,2
8,12,24,0.02,honeycomb_SI1000,V,8,240,25,11,6.988992466000013,internal,2
8,12,24,0.02,honeycomb_SI1000,V,8,240,25,13,15.595201238999948,internal_correlated,2
8,12,24,0.03,honeycomb_PC3,H,8,240,375,176,33.06171300800008,internal,2
8,12,24,0.03,honeycomb_PC3,H,8,240,25,13,4.608059745999981,internal_correlated,2
8,12,24,0.03,honeycomb_PC3,V,8,240,25,13,2.7593324489999986,internal,2
8,12,24,0.03,honeycomb_PC3,V,8,240,25,12,5.7096620209999855,internal_correlated,2
8,12,24,0.03,honeycomb_SD6,H,8,240,25,13,2.6581405209999502,internal,2
8,12,24,0.03,honeycomb_SD6,H,8,240,25,13,7.9771098400000255,internal_correlated,2
8,12,24,0.03,honeycomb_SD6,V,8,240,25,7,3.0650388949999297,internal,2
8,12,24,0.03,honeycomb_SD6,V,8,240,25,12,8.083277604000045,internal_correlated,2
8,12,24,0.03,honeycomb_SI1000,H,8,240,25,11,6.398181728000054,internal,2
8,12,24,0.03,honeycomb_SI1000,H,8,240,25,10,10.53609303899998,internal_correlated,2
8,12,24,0.03,honeycomb_SI1000,V,8,240,25,8,7.279484858000046,internal,2
8,12,24,0.03,honeycomb_SI1000,V,8,240,25,13,14.285468456999979,internal_correlated,2
11,11,33,0.0001,surface_SD6,X,11,241,100000000,100000000,36964.174816346014,internal,2
11,11,33,0.0001,surface_SD6,X,11,241,100000000,100000000,28475.879800975003,internal_correlated,2
11,11,33,0.0001,surface_SD6,Z,11,241,100000000,100000000,36441.083904748,internal,2
11,11,33,0.0001,surface_SD6,Z,11,241,100000000,100000000,28467.20209960698,internal_correlated,2
11,11,33,0.0001,surface_SI1000,X,11,241,100000000,100000000,37385.56983298299,internal,2
11,11,33,0.0001,surface_SI1000,X,11,241,100000000,100000000,29146.471941443986,internal_correlated,2
11,11,33,0.0001,surface_SI1000,Z,11,241,100000000,100000000,37432.10885161597,internal,2
11,11,33,0.0001,surface_SI1000,Z,11,241,100000000,100000000,29013.814948082014,internal_correlated,2
11,11,33,0.0002,surface_SD6,X,11,241,100000000,99999998,38599.91244427901,internal,2
11,11,33,0.0002,surface_SD6,X,11,241,100000000,100000000,30511.07546519701,internal_correlated,2
11,11,33,0.0002,surface_SD6,Z,11,241,100000000,100000000,38384.38416574399,internal,2
11,11,33,0.0002,surface_SD6,Z,11,241,100000000,100000000,30495.662657161014,internal_correlated,2
11,11,33,0.0002,surface_SI1000,X,11,241,100000000,100000000,40089.32438876704,internal,2
11,11,33,0.0002,surface_SI1000,X,11,241,100000000,100000000,31580.557722686997,internal_correlated,2
11,11,33,0.0002,surface_SI1000,Z,11,241,100000000,100000000,39610.97164837801,internal,2
11,11,33,0.0002,surface_SI1000,Z,11,241,100000000,100000000,31548.698338761005,internal_correlated,2
11,11,33,0.0003,surface_SD6,X,11,241,100000000,99999999,39974.04953481701,internal,2
11,11,33,0.0003,surface_SD6,X,11,241,100000000,99999999,32495.870017718,internal_correlated,2
11,11,33,0.0003,surface_SD6,Z,11,241,100000000,99999999,40332.27212742398,internal,2
11,11,33,0.0003,surface_SD6,Z,11,241,100000000,100000000,32495.011197124,internal_correlated,2
11,11,33,0.0003,surface_SI1000,X,11,241,100000000,100000000,41970.892559691005,internal,2
11,11,33,0.0003,surface_SI1000,X,11,241,100000000,100000000,33896.550360025,internal_correlated,2
11,11,33,0.0003,surface_SI1000,Z,11,241,100000000,99999998,42317.496410963984,internal,2
11,11,33,0.0003,surface_SI1000,Z,11,241,100000000,100000000,33804.58927340398,internal_correlated,2
11,11,33,0.0005,surface_SD6,X,11,241,100000000,99999983,43640.534184886004,internal,2
11,11,33,0.0005,surface_SD6,X,11,241,100000000,99999998,37462.194796848016,internal_correlated,2
11,11,33,0.0005,surface_SD6,Z,11,241,100000000,99999971,43010.28862885999,internal,2
11,11,33,0.0005,surface_SD6,Z,11,241,100000000,99999996,37290.73265414899,internal_correlated,2
11,11,33,0.0005,surface_SI1000,X,11,241,100000000,99999934,46142.727985508005,internal,2
11,11,33,0.0005,surface_SI1000,X,11,241,100000000,99999994,39974.91566660096,internal_correlated,2
11,11,33,0.0005,surface_SI1000,Z,11,241,100000000,99999944,45179.69684428001,internal,2
11,11,33,0.0005,surface_SI1000,Z,11,241,100000000,99999992,39785.68670753901,internal_correlated,2
11,11,33,0.0007,surface_SD6,X,11,241,100000000,99999801,46481.25242582599,internal,2
11,11,33,0.0007,surface_SD6,X,11,241,100000000,99999976,41423.03968727798,internal_correlated,2
11,11,33,0.0007,surface_SD6,Z,11,241,100000000,99999782,46329.93591432099,internal,2
11,11,33,0.0007,surface_SD6,Z,11,241,100000000,99999969,41158.642787807024,internal_correlated,2
11,11,33,0.0007,surface_SI1000,X,11,241,100000000,99999523,49614.620396925995,internal,2
11,11,33,0.0007,surface_SI1000,X,11,241,100000000,99999921,45181.295041277,internal_correlated,2
11,11,33,0.0007,surface_SI1000,Z,11,241,100000000,99999554,48940.57756606903,internal,2
11,11,33,0.0007,surface_SI1000,Z,11,241,100000000,99999907,44945.06733342402,internal_correlated,2
11,11,33,0.001,surface_SD6,X,11,241,53638375,53637357,33887.26369747001,internal,2
11,11,33,0.001,surface_SD6,X,11,241,100000000,99999701,47289.526858725985,internal_correlated,2
11,11,33,0.001,surface_SD6,Z,11,241,51638375,51637354,32595.48264863999,internal,2
11,11,33,0.001,surface_SD6,Z,11,241,100000000,99999676,47341.93747947501,internal_correlated,2
11,11,33,0.001,surface_SI1000,X,11,241,22638375,22637347,17044.017431549997,internal,2
11,11,33,0.001,surface_SI1000,X,11,241,100000000,99999182,54115.32022725199,internal_correlated,2
11,11,33,0.001,surface_SI1000,Z,11,241,22638375,22637374,16952.940477681004,internal,2
11,11,33,0.001,surface_SI1000,Z,11,241,100000000,99999115,53884.053108763,internal_correlated,2
11,11,33,0.0015,surface_SD6,X,11,241,4638375,4637300,2013.3254027470002,internal,2
11,11,33,0.0015,surface_SD6,X,11,241,21638375,21637358,13809.382091647001,internal_correlated,2
11,11,33,0.0015,surface_SD6,Z,11,241,4638375,4637299,2007.604017142,internal,2
11,11,33,0.0015,surface_SD6,Z,11,241,23638375,23637339,15108.150947311004,internal_correlated,2
11,11,33,0.0015,surface_SI1000,X,11,241,2638375,2636898,1381.122171042,internal,2
11,11,33,0.0015,surface_SI1000,X,11,241,7638375,7637343,6351.32058702,internal_correlated,2
11,11,33,0.0015,surface_SI1000,Z,11,241,2638375,2636839,1375.171237256,internal,2
11,11,33,0.0015,surface_SI1000,Z,11,241,7638375,7637343,6433.340609559,internal_correlated,2
11,11,33,0.002,surface_SD6,X,11,241,819175,818100,446.98432904999993,internal,2
11,11,33,0.002,surface_SD6,X,11,241,3638375,3637243,3305.7420700919997,internal_correlated,2
11,11,33,0.002,surface_SD6,Z,11,241,819175,818058,449.34983335000004,internal,2
11,11,33,0.002,surface_SD6,Z,11,241,3638375,3637279,3514.8760317109995,internal_correlated,2
11,11,33,0.002,surface_SI1000,X,11,241,409575,408193,291.0345546210001,internal,2
11,11,33,0.002,surface_SI1000,X,11,241,1638375,1636823,1951.3087153299996,internal_correlated,2
11,11,33,0.002,surface_SI1000,Z,11,241,409575,408129,290.2760731530002,internal,2
11,11,33,0.002,surface_SI1000,Z,11,241,1638375,1636846,2357.413874768,internal_correlated,2
11,11,33,0.003,surface_SD6,X,11,241,102375,100852,92.8105743750001,internal,2
11,11,33,0.003,surface_SD6,X,11,241,409575,407780,747.4041627569997,internal_correlated,2
11,11,33,0.003,surface_SD6,Z,11,241,102375,100838,92.85183158599978,internal,2
11,11,33,0.003,surface_SD6,Z,11,241,409575,407801,645.0251871909999,internal_correlated,2
11,11,33,0.003,surface_SI1000,X,11,241,25575,24555,38.02907167499984,internal,2
11,11,33,0.003,surface_SI1000,X,11,241,102375,100863,291.43652881,internal_correlated,2
11,11,33,0.003,surface_SI1000,Z,11,241,51175,49168,67.13492623700017,internal,2
11,11,33,0.003,surface_SI1000,Z,11,241,102375,100865,263.6022786129997,internal_correlated,2
11,11,33,0.005,surface_SD6,X,11,241,6375,5166,18.60277595699995,internal,2
11,11,33,0.005,surface_SD6,X,11,241,12775,11486,62.04023332700001,internal_correlated,2
11,11,33,0.005,surface_SD6,Z,11,241,6375,5181,17.304461876000005,internal,2
11,11,33,0.005,surface_SD6,Z,11,241,12775,11515,61.99210059899997,internal_correlated,2
11,11,33,0.005,surface_SI1000,X,11,241,3175,2054,15.191660703999787,internal,2
11,11,33,0.005,surface_SI1000,X,11,241,6375,4724,55.602639815999964,internal_correlated,2
11,11,33,0.005,surface_SI1000,Z,11,241,3175,2090,15.213840492999793,internal,2
11,11,33,0.005,surface_SI1000,Z,11,241,6375,4754,57.00093158099992,internal_correlated,2
11,11,33,0.007,surface_SD6,X,11,241,3175,1827,15.652466035999964,internal,2
11,11,33,0.007,surface_SD6,X,11,241,3175,1989,31.504113517000064,internal_correlated,2
11,11,33,0.007,surface_SD6,Z,11,241,25,13,1.0933069449999948,internal,2
11,11,33,0.007,surface_SD6,Z,11,241,3175,2006,31.361482530000103,internal_correlated,2
11,11,33,0.007,surface_SI1000,X,11,241,775,400,8.325204791999795,internal,2
11,11,33,0.007,surface_SI1000,X,11,241,375,186,8.847081486999855,internal_correlated,2
11,11,33,0.007,surface_SI1000,Z,11,241,75,36,2.3003900209998847,internal,2
11,11,33,0.007,surface_SI1000,Z,11,241,25,9,1.3814551299999493,internal_correlated,2
11,11,33,0.01,surface_SD6,X,11,241,25,11,1.155377551000015,internal,2
11,11,33,0.01,surface_SD6,X,11,241,175,88,4.817124123999747,internal_correlated,2
11,11,33,0.01,surface_SD6,Z,11,241,25,10,1.1597105570000394,internal,2
11,11,33,0.01,surface_SD6,Z,11,241,25,13,1.2975568029996793,internal_correlated,2
11,11,33,0.01,surface_SI1000,X,11,241,25,8,1.3490703129999702,internal,2
11,11,33,0.01,surface_SI1000,X,11,241,25,11,1.572726700000203,internal_correlated,2
11,11,33,0.01,surface_SI1000,Z,11,241,25,12,1.3590018689999397,internal,2
11,11,33,0.01,surface_SI1000,Z,11,241,25,9,1.551763019999271,internal_correlated,2
11,11,33,0.015,surface_SD6,X,11,241,25,12,1.3254805279999573,internal,2
11,11,33,0.015,surface_SD6,X,11,241,25,12,1.504301602999476,internal_correlated,2
11,11,33,0.015,surface_SD6,Z,11,241,25,12,1.268889038999987,internal,2
11,11,33,0.015,surface_SD6,Z,11,241,775,401,17.01830390700161,internal_correlated,2
11,11,33,0.015,surface_SI1000,X,11,241,25,11,1.4813190219999797,internal,2
11,11,33,0.015,surface_SI1000,X,11,241,25,13,1.9532955049999146,internal_correlated,2
11,11,33,0.015,surface_SI1000,Z,11,241,25,12,1.5201894399999674,internal,2
11,11,33,0.015,surface_SI1000,Z,11,241,75,36,4.3909248919990205,internal_correlated,2
11,11,33,0.02,surface_SD6,X,11,241,175,75,5.041540811000118,internal,2
11,11,33,0.02,surface_SD6,X,11,241,25,4,1.7787276660001226,internal_correlated,2
11,11,33,0.02,surface_SD6,Z,11,241,25,13,1.4215251490001037,internal,2
11,11,33,0.02,surface_SD6,Z,11,241,175,87,7.520369550000396,internal_correlated,2
11,11,33,0.02,surface_SI1000,X,11,241,75,37,3.8396642870001187,internal,2
11,11,33,0.02,surface_SI1000,X,11,241,25,9,2.5278835779990914,internal_correlated,2
11,11,33,0.02,surface_SI1000,Z,11,241,75,36,3.7920275559999936,internal,2
11,11,33,0.02,surface_SI1000,Z,11,241,775,400,40.722863397000765,internal_correlated,2
11,11,33,0.03,surface_SD6,X,11,241,25,12,2.0725216339999974,internal,2
11,11,33,0.03,surface_SD6,X,11,241,25,13,2.4733280889995513,internal_correlated,2
11,11,33,0.03,surface_SD6,Z,11,241,25,11,2.000296126000009,internal,2
11,11,33,0.03,surface_SD6,Z,11,241,175,91,9.940032820999477,internal_correlated,2
11,11,33,0.03,surface_SI1000,X,11,241,25,12,2.4330753560000034,internal,2
11,11,33,0.03,surface_SI1000,X,11,241,25,11,2.96934186100043,internal_correlated,2
11,11,33,0.03,surface_SI1000,Z,11,241,25,10,2.4271007649999916,internal,2
11,11,33,0.03,surface_SI1000,Z,11,241,25,11,3.0170454969993443,internal_correlated,2
12,18,36,0.0001,honeycomb_EM3_v2,H,12,216,100000000,100000000,35339.675764101,internal,2
12,18,36,0.0001,honeycomb_EM3_v2,H,12,216,100000000,100000000,142064.98117410217,internal_correlated,2
12,18,36,0.0001,honeycomb_EM3_v2,V,12,216,100000000,100000000,35342.23356823001,internal,2
12,18,36,0.0001,honeycomb_EM3_v2,V,12,216,100000000,100000000,153305.19343030767,internal_correlated,2
12,18,36,0.0002,honeycomb_EM3_v2,H,12,216,100000000,100000000,151107.05165284715,internal,2
12,18,36,0.0002,honeycomb_EM3_v2,H,12,216,100000000,100000000,41900.17710585901,internal_correlated,2
12,18,36,0.0002,honeycomb_EM3_v2,V,12,216,100000000,100000000,379359.9951379651,internal,2
12,18,36,0.0002,honeycomb_EM3_v2,V,12,216,100000000,100000000,42234.316571838,internal_correlated,2
12,18,36,0.0003,honeycomb_EM3_v2,H,12,216,100000000,99999999,218574.50909244834,internal,2
12,18,36,0.0003,honeycomb_EM3_v2,H,12,216,100000000,100000000,222889.5527511009,internal_correlated,2
12,18,36,0.0003,honeycomb_EM3_v2,V,12,216,100000000,100000000,263506.6771309363,internal,2
12,18,36,0.0003,honeycomb_EM3_v2,V,12,216,100000000,100000000,172062.3542514366,internal_correlated,2
12,18,36,0.0005,honeycomb_EM3_v2,H,12,216,100000000,99999990,204004.48404271516,internal,2
12,18,36,0.0005,honeycomb_EM3_v2,H,12,216,100000000,100000000,182482.70687083792,internal_correlated,2
12,18,36,0.0005,honeycomb_EM3_v2,V,12,216,100000000,100000000,298332.8450208582,internal,2
12,18,36,0.0005,honeycomb_EM3_v2,V,12,216,100000000,100000000,379639.99382350966,internal_correlated,2
12,18,36,0.0007,honeycomb_EM3_v2,H,12,216,100000000,99999977,32308.287434893995,internal,2
12,18,36,0.0007,honeycomb_EM3_v2,H,12,216,100000000,99999999,138376.67316085656,internal_correlated,2
12,18,36,0.0007,honeycomb_EM3_v2,V,12,216,100000000,99999999,32515.779938429,internal,2
12,18,36,0.0007,honeycomb_EM3_v2,V,12,216,100000000,100000000,215935.97568421395,internal_correlated,2
12,18,36,0.001,honeycomb_EM3_v2,H,12,216,100000000,99999928,32301.00057325299,internal,2
12,18,36,0.001,honeycomb_EM3_v2,H,12,216,100000000,99999992,40360.714741622025,internal_correlated,2
12,18,36,0.001,honeycomb_EM3_v2,V,12,216,100000000,99999989,32135.604813417027,internal,2
12,18,36,0.001,honeycomb_EM3_v2,V,12,216,100000000,99999999,40293.85855889501,internal_correlated,2
12,18,36,0.0015,honeycomb_EM3_v2,H,12,216,100000000,99999540,156670.63424043095,internal,2
12,18,36,0.0015,honeycomb_EM3_v2,H,12,216,100000000,99999964,42545.240441159964,internal_correlated,2
12,18,36,0.0015,honeycomb_EM3_v2,V,12,216,100000000,99999944,252943.3053003728,internal,2
12,18,36,0.0015,honeycomb_EM3_v2,V,12,216,100000000,99999996,42614.286283581016,internal_correlated,2
12,18,36,0.002,honeycomb_EM3_v2,H,12,216,62638375,62637362,24094.74059946798,internal,2
12,18,36,0.002,honeycomb_EM3_v2,H,12,216,100000000,99999844,47838.845317568004,internal_correlated,2
12,18,36,0.002,honeycomb_EM3_v2,V,12,216,100000000,99999786,38420.98922335098,internal,2
12,18,36,0.002,honeycomb_EM3_v2,V,12,216,100000000,99999988,47500.141509812966,internal_correlated,2
12,18,36,0.003,honeycomb_EM3_v2,H,12,216,11638375,11637366,5169.618842842002,internal,2
12,18,36,0.003,honeycomb_EM3_v2,H,12,216,94638375,94637374,52702.61013478696,internal_correlated,2
12,18,36,0.003,honeycomb_EM3_v2,V,12,216,57638375,57637372,25038.05767482801,internal,2
12,18,36,0.003,honeycomb_EM3_v2,V,12,216,100000000,99999850,55560.80789465597,internal_correlated,2
12,18,36,0.005,honeycomb_EM3_v2,H,12,216,1638375,1636823,1052.884884089,internal,2
12,18,36,0.005,honeycomb_EM3_v2,H,12,216,7638375,7637364,5917.537272179,internal_correlated,2
12,18,36,0.005,honeycomb_EM3_v2,V,12,216,4638375,4637124,2913.5504349689995,internal,2
12,18,36,0.005,honeycomb_EM3_v2,V,12,216,34638375,34637351,26485.936023007995,internal_correlated,2
12,18,36,0.007,honeycomb_EM3_v2,H,12,216,204775,203714,265.34746015200017,internal,2
12,18,36,0.007,honeycomb_EM3_v2,H,12,216,1638375,1637031,1994.194192254,internal_correlated,2
12,18,36,0.007,honeycomb_EM3_v2,V,12,216,819175,817757,900.1236094679998,internal,2
12,18,36,0.007,honeycomb_EM3_v2,V,12,216,4638375,4637325,5482.913848803998,internal_correlated,2
12,18,36,0.01,honeycomb_EM3_v2,H,12,216,51175,49733,190.17550998799982,internal,2
12,18,36,0.01,honeycomb_EM3_v2,H,12,216,204775,203482,767.6368382979998,internal_correlated,2
12,18,36,0.01,honeycomb_EM3_v2,V,12,216,102375,101032,320.3198583609999,internal,2
12,18,36,0.01,honeycomb_EM3_v2,V,12,216,819175,817313,2344.3749167299998,internal_correlated,2
12,18,36,0.015,honeycomb_EM3_v2,H,12,216,6375,5260,92.12044407899998,internal,2
12,18,36,0.015,honeycomb_EM3_v2,H,12,216,25575,23939,387.9350035729998,internal_correlated,2
12,18,36,0.015,honeycomb_EM3_v2,V,12,216,12775,11175,170.74423841899988,internal,2
12,18,36,0.015,honeycomb_EM3_v2,V,12,216,51175,49360,809.5359931670001,internal_correlated,2
12,18,36,0.02,honeycomb_EM3_v2,H,12,216,25,9,2.602925330000062,internal,2
12,18,36,0.02,honeycomb_EM3_v2,H,12,216,6375,4808,350.95451202300035,internal_correlated,2
12,18,36,0.02,honeycomb_EM3_v2,V,12,216,3175,2071,199.94140492099984,internal,2
12,18,36,0.02,honeycomb_EM3_v2,V,12,216,6375,5234,351.5234178889998,internal_correlated,2
12,18,36,0.03,honeycomb_EM3_v2,H,12,216,25,13,14.035216368000079,internal,2
12,18,36,0.03,honeycomb_EM3_v2,H,12,216,775,400,391.4552311780002,internal_correlated,2
12,18,36,0.03,honeycomb_EM3_v2,V,12,216,775,401,346.31308779799997,internal,2
12,18,36,0.03,honeycomb_EM3_v2,V,12,216,1575,811,806.8504176889999,internal_correlated,2
12,18,36,0.0001,honeycomb_PC3,H,12,540,100000000,100000000,28889.354013262986,internal,2
12,18,36,0.0001,honeycomb_PC3,H,12,540,100000000,100000000,164914.29486953362,internal_correlated,2
12,18,36,0.0001,honeycomb_PC3,V,12,540,100000000,100000000,28720.761003429994,internal,2
12,18,36,0.0001,honeycomb_PC3,V,12,540,100000000,100000000,109265.83481160723,internal_correlated,2
12,18,36,0.0001,honeycomb_SD6,H,12,540,100000000,100000000,31326.34635516998,internal,2
12,18,36,0.0001,honeycomb_SD6,H,12,540,100000000,100000000,104507.04776405905,internal_correlated,2
12,18,36,0.0001,honeycomb_SD6,V,12,540,100000000,100000000,31146.388231549023,internal,2
12,18,36,0.0001,honeycomb_SD6,V,12,540,100000000,100000000,135810.01477108995,internal_correlated,2
12,18,36,0.0001,honeycomb_SI1000,H,12,540,100000000,99999976,34949.12206374701,internal,2
12,18,36,0.0001,honeycomb_SI1000,H,12,540,100000000,99999993,120873.45210091917,internal_correlated,2
12,18,36,0.0001,honeycomb_SI1000,V,12,540,100000000,100000000,35421.651871636,internal,2
12,18,36,0.0001,honeycomb_SI1000,V,12,540,100000000,100000000,140610.49449190532,internal_correlated,2
12,18,36,0.0002,honeycomb_PC3,H,12,540,100000000,100000000,87637.43905127102,internal,2
12,18,36,0.0002,honeycomb_PC3,H,12,540,100000000,100000000,36078.32957674101,internal_correlated,2
12,18,36,0.0002,honeycomb_PC3,V,12,540,100000000,100000000,207259.70175965925,internal,2
12,18,36,0.0002,honeycomb_PC3,V,12,540,100000000,100000000,36879.24108096502,internal_correlated,2
12,18,36,0.0002,honeycomb_SD6,H,12,540,100000000,99999979,84451.35466430399,internal,2
12,18,36,0.0002,honeycomb_SD6,H,12,540,100000000,99999998,41757.556981382004,internal_correlated,2
12,18,36,0.0002,honeycomb_SD6,V,12,540,100000000,99999999,269435.60383185564,internal,2
12,18,36,0.0002,honeycomb_SD6,V,12,540,100000000,100000000,41859.152430833004,internal_correlated,2
12,18,36,0.0002,honeycomb_SI1000,H,12,540,81554429,81553426,121495.87627305218,internal,2
12,18,36,0.0002,honeycomb_SI1000,H,12,540,100000000,99999698,52091.517495760025,internal_correlated,2
12,18,36,0.0002,honeycomb_SI1000,V,12,540,100000000,99999810,103494.16170811477,internal,2
12,18,36,0.0002,honeycomb_SI1000,V,12,540,100000000,99999977,53077.77494386896,internal_correlated,2
12,18,36,0.0003,honeycomb_PC3,H,12,540,100000000,99999999,128605.55793256807,internal,2
12,18,36,0.0003,honeycomb_PC3,V,12,540,100000000,100000000,412796.1484775358,internal,2
12,18,36,0.0003,honeycomb_SD6,H,12,540,100000000,99999764,123514.78444842318,internal,2
12,18,36,0.0003,honeycomb_SD6,H,12,540,100000000,99999980,105799.76156526091,internal_correlated,2
12,18,36,0.0003,honeycomb_SD6,V,12,540,100000000,99999977,106069.94492481399,internal,2
12,18,36,0.0003,honeycomb_SD6,V,12,540,100000000,100000000,137074.42091036186,internal_correlated,2
12,18,36,0.0003,honeycomb_SI1000,H,12,540,7896288,7895224,9835.107895534004,internal,2
12,18,36,0.0003,honeycomb_SI1000,H,12,540,35126496,35125494,45381.207252329885,internal_correlated,2
12,18,36,0.0003,honeycomb_SI1000,V,12,540,38304992,38303984,44581.202758894,internal,2
12,18,36,0.0003,honeycomb_SI1000,V,12,540,100000000,99999620,138194.085855525,internal_correlated,2
12,18,36,0.0005,honeycomb_PC3,H,12,540,100000000,99999954,209023.58983945788,internal,2
12,18,36,0.0005,honeycomb_PC3,V,12,540,100000000,99999999,102245.38891667669,internal,2
12,18,36,0.0005,honeycomb_SD6,H,12,540,26639584,26638570,26902.168392068976,internal,2
12,18,36,0.0005,honeycomb_SD6,H,12,540,100000000,99999523,146492.39268212655,internal_correlated,2
12,18,36,0.0005,honeycomb_SD6,V,12,540,100876742,100876120,119557.716510045,internal,2
12,18,36,0.0005,honeycomb_SD6,V,12,540,100000000,99999936,205091.38518631444,internal_correlated,2
12,18,36,0.0005,honeycomb_SI1000,H,12,540,409575,408396,1084.0457160300002,internal,2
12,18,36,0.0005,honeycomb_SI1000,H,12,540,2456800,2455453,5614.199803061856,internal_correlated,2
12,18,36,0.0005,honeycomb_SI1000,V,12,540,1638375,1636811,3512.5725636179995,internal,2
12,18,36,0.0005,honeycomb_SI1000,V,12,540,8158432,8157361,18226.84674041804,internal_correlated,2
12,18,36,0.0007,honeycomb_PC3,H,12,540,100000000,99999740,33819.61699249999,internal,2
12,18,36,0.0007,honeycomb_PC3,V,12,540,100000000,99999974,34210.747197651006,internal,2
12,18,36,0.0007,honeycomb_SD6,H,12,540,3638375,3637284,2143.5802291559994,internal,2
12,18,36,0.0007,honeycomb_SD6,H,12,540,26672352,26671337,47567.387062370035,internal_correlated,2
12,18,36,0.0007,honeycomb_SD6,V,12,540,15638375,15637352,8552.660103770997,internal,2
12,18,36,0.0007,honeycomb_SD6,V,12,540,100000000,99999397,151200.1961424778,internal_correlated,2
12,18,36,0.0007,honeycomb_SI1000,H,12,540,51175,50078,161.87979969100002,internal,2
12,18,36,0.0007,honeycomb_SI1000,H,12,540,409575,407793,1606.340214498,internal_correlated,2
12,18,36,0.0007,honeycomb_SI1000,V,12,540,102375,101318,295.02271126600044,internal,2
12,18,36,0.0007,honeycomb_SI1000,V,12,540,819175,817925,3327.2159766779996,internal_correlated,2
12,18,36,0.001,honeycomb_PC3,H,12,540,49638375,49637361,18595.241350452005,internal,2
12,18,36,0.001,honeycomb_PC3,H,12,540,100000000,99999683,47038.17788140397,internal_correlated,2
12,18,36,0.001,honeycomb_PC3,V,12,540,100000000,99999718,37030.62992053699,internal,2
12,18,36,0.001,honeycomb_PC3,V,12,540,100000000,99999973,47413.780136344976,internal_correlated,2
12,18,36,0.001,honeycomb_SD6,H,12,540,409575,408570,366.52659282800005,internal,2
12,18,36,0.001,honeycomb_SD6,H,12,540,3638375,3637096,3572.765926912,internal_correlated,2
12,18,36,0.001,honeycomb_SD6,V,12,540,1638375,1637070,1327.3139938309996,internal,2
12,18,36,0.001,honeycomb_SD6,V,12,540,13638375,13637342,12874.974633109,internal_correlated,2
12,18,36,0.001,honeycomb_SI1000,H,12,540,12775,10888,184.60041163200003,internal,2
12,18,36,0.001,honeycomb_SI1000,H,12,540,51175,49206,427.066603996,internal_correlated,2
12,18,36,0.001,honeycomb_SI1000,V,12,540,12775,11455,189.11782833799998,internal,2
12,18,36,0.001,honeycomb_SI1000,V,12,540,102375,100347,818.2364195149999,internal_correlated,2
12,18,36,0.0015,honeycomb_PC3,H,12,540,4638375,4637309,3747.777699095,internal,2
12,18,36,0.0015,honeycomb_PC3,H,12,540,32638375,32637351,19495.956669554995,internal_correlated,2
12,18,36,0.0015,honeycomb_PC3,V,12,540,19987680,19986667,34036.81770985199,internal,2
12,18,36,0.0015,honeycomb_PC3,V,12,540,100000000,99999490,58226.84490441903,internal_correlated,2
12,18,36,0.0015,honeycomb_SD6,H,12,540,51175,49798,163.11374064300003,internal,2
12,18,36,0.0015,honeycomb_SD6,H,12,540,409575,407728,935.1762448900008,internal_correlated,2
12,18,36,0.0015,honeycomb_SD6,V,12,540,102375,100987,328.818597343,internal,2
12,18,36,0.0015,honeycomb_SD6,V,12,540,819175,817852,1866.6008417090015,internal_correlated,2
12,18,36,0.0015,honeycomb_SI1000,H,12,540,3175,1713,377.74794783600004,internal,2
12,18,36,0.0015,honeycomb_SI1000,H,12,540,6375,4512,531.3220572259925,internal_correlated,2
12,18,36,0.0015,honeycomb_SI1000,V,12,540,3175,1841,404.443035395,internal,2
12,18,36,0.0015,honeycomb_SI1000,V,12,540,6375,4887,527.2691260600077,internal_correlated,2
12,18,36,0.002,honeycomb_PC3,H,12,540,1638375,1636419,1452.3537981160189,internal,2
12,18,36,0.002,honeycomb_PC3,H,12,540,6638375,6637194,5655.808829447999,internal_correlated,2
12,18,36,0.002,honeycomb_PC3,V,12,540,3638375,3637102,2830.3018188350106,internal,2
12,18,36,0.002,honeycomb_PC3,V,12,540,26638375,26637362,22147.188116646998,internal_correlated,2
12,18,36,0.002,honeycomb_SD6,H,12,540,12775,11190,145.6698059320115,internal,2
12,18,36,0.002,honeycomb_SD6,H,12,540,51175,49633,357.23505729600004,internal_correlated,2
12,18,36,0.002,honeycomb_SD6,V,12,540,12775,11732,153.30456445199525,internal,2
12,18,36,0.002,honeycomb_SD6,V,12,540,102375,100869,708.6899582819999,internal_correlated,2
12,18,36,0.002,honeycomb_SI1000,H,12,540,25,9,7.765302096006053,internal,2
12,18,36,0.002,honeycomb_SI1000,H,12,540,25,13,9.426692651000053,internal_correlated,2
12,18,36,0.002,honeycomb_SI1000,V,12,540,25,12,9.91929790499853,internal,2
12,18,36,0.002,honeycomb_SI1000,V,12,540,175,90,66.29340951699987,internal_correlated,2
12,18,36,0.003,honeycomb_PC3,H,12,540,102375,101008,171.85640965100015,internal,2
12,18,36,0.003,honeycomb_PC3,H,12,540,819175,817399,1519.738810452,internal_correlated,2
12,18,36,0.003,honeycomb_PC3,V,12,540,204775,203524,325.88839115999997,internal,2
12,18,36,0.003,honeycomb_PC3,V,12,540,1638375,1637133,2990.38073666,internal_correlated,2
12,18,36,0.003,honeycomb_SD6,H,12,540,3175,1773,247.2813765589999,internal,2
12,18,36,0.003,honeycomb_SD6,H,12,540,6375,4535,509.32812251899986,internal_correlated,2
12,18,36,0.003,honeycomb_SD6,V,12,540,3175,1849,253.22103993399992,internal,2
12,18,36,0.003,honeycomb_SD6,V,12,540,6375,4980,474.5136995240001,internal_correlated,2
12,18,36,0.003,honeycomb_SI1000,H,12,540,75,39,82.01666350200003,internal,2
12,18,36,0.003,honeycomb_SI1000,H,12,540,25,9,45.60589980299994,internal_correlated,2
12,18,36,0.003,honeycomb_SI1000,V,12,540,25,9,26.907084022999925,internal,2
12,18,36,0.003,honeycomb_SI1000,V,12,540,1575,801,2717.336278089,internal_correlated,2
12,18,36,0.005,honeycomb_PC3,H,12,540,6375,5021,104.99666652299993,internal,2
12,18,36,0.005,honeycomb_PC3,H,12,540,25575,24104,258.47248389599997,internal_correlated,2
12,18,36,0.005,honeycomb_PC3,V,12,540,12775,10882,211.3034849339998,internal,2
12,18,36,0.005,honeycomb_PC3,V,12,540,51175,49460,498.02178085800017,internal_correlated,2
12,18,36,0.005,honeycomb_SD6,H,12,540,25,12,9.632556115999932,internal,2
12,18,36,0.005,honeycomb_SD6,H,12,540,75,38,57.50167593600008,internal_correlated,2
12,18,36,0.005,honeycomb_SD6,V,12,540,1575,813,723.8398102240001,internal,2
12,18,36,0.005,honeycomb_SD6,V,12,540,175,91,138.64654895700016,internal_correlated,2
12,18,36,0.005,honeycomb_SI1000,H,12,540,375,193,1533.533544378,internal,2
12,18,36,0.005,honeycomb_SI1000,H,12,540,175,91,1134.641487129,internal_correlated,2
12,18,36,0.005,honeycomb_SI1000,V,12,540,75,33,311.6852529329999,internal,2
12,18,36,0.005,honeycomb_SI1000,V,12,540,25,11,178.38708721799992,internal_correlated,2
12,18,36,0.007,honeycomb_PC3,H,12,540,25,10,3.142817756999989,internal,2
12,18,36,0.007,honeycomb_PC3,H,12,540,6375,4391,456.928162692,internal_correlated,2
12,18,36,0.007,honeycomb_PC3,V,12,540,25,9,3.5084590520000347,internal,2
12,18,36,0.007,honeycomb_PC3,V,12,540,6375,4710,465.0800467539999,internal_correlated,2
12,18,36,0.007,honeycomb_SD6,H,12,540,25,13,29.616003923999983,internal,2
12,18,36,0.007,honeycomb_SD6,H,12,540,25,12,57.10536021600001,internal_correlated,2
12,18,36,0.007,honeycomb_SD6,V,12,540,25,10,37.10381861999997,internal,2
12,18,36,0.007,honeycomb_SD6,V,12,540,375,186,830.1915019240001,internal_correlated,2
12,18,36,0.007,honeycomb_SI1000,H,12,540,775,397,7021.876500183001,internal,2
12,18,36,0.007,honeycomb_SI1000,H,12,540,25,13,380.03379041100004,internal_correlated,2
12,18,36,0.007,honeycomb_SI1000,V,12,540,3175,1641,28351.040715920004,internal,2
12,18,36,0.007,honeycomb_SI1000,V,12,540,75,39,1165.996154818,internal_correlated,2
12,18,36,0.01,honeycomb_PC3,H,12,540,75,37,30.843510627,internal,2
12,18,36,0.01,honeycomb_PC3,H,12,540,75,36,37.47867178800004,internal_correlated,2
12,18,36,0.01,honeycomb_PC3,V,12,540,25,13,9.99398407700005,internal,2
12,18,36,0.01,honeycomb_PC3,V,12,540,375,182,222.5648024589999,internal_correlated,2
12,18,36,0.01,honeycomb_SD6,H,12,540,25,9,61.11279706200003,internal,2
12,18,36,0.01,honeycomb_SD6,H,12,540,25,9,158.0932147860001,internal_correlated,2
12,18,36,0.01,honeycomb_SD6,V,12,540,75,33,192.2894693290001,internal,2
12,18,36,0.01,honeycomb_SD6,V,12,540,25,11,162.38150733500004,internal_correlated,2
12,18,36,0.01,honeycomb_SI1000,H,12,540,25,12,459.486224389,internal,2
12,18,36,0.01,honeycomb_SI1000,H,12,540,25,11,629.053311793,internal_correlated,2
12,18,36,0.01,honeycomb_SI1000,V,12,540,75,38,1092.846641785,internal,2
12,18,36,0.01,honeycomb_SI1000,V,12,540,75,35,2047.2883454819998,internal_correlated,2
12,18,36,0.015,honeycomb_PC3,H,12,540,25,6,26.175406332999955,internal,2
12,18,36,0.015,honeycomb_PC3,H,12,540,25,12,56.330625037999994,internal_correlated,2
12,18,36,0.015,honeycomb_PC3,V,12,540,25,10,25.85175661100004,internal,2
12,18,36,0.015,honeycomb_PC3,V,12,540,775,393,1533.280364621,internal_correlated,2
12,18,36,0.015,honeycomb_SD6,H,12,540,375,190,1033.3192554819998,internal,2
12,18,36,0.015,honeycomb_SD6,H,12,540,25,12,333.913270346,internal_correlated,2
12,18,36,0.015,honeycomb_SD6,V,12,540,25,12,84.053507835,internal,2
12,18,36,0.015,honeycomb_SD6,V,12,540,25,11,343.6841792239999,internal_correlated,2
12,18,36,0.015,honeycomb_SI1000,H,12,540,25,9,414.65443013900006,internal,2
12,18,36,0.015,honeycomb_SI1000,H,12,540,25,12,923.560805082,internal_correlated,2
12,18,36,0.015,honeycomb_SI1000,V,12,540,25,12,406.7451529169999,internal,2
12,18,36,0.015,honeycomb_SI1000,V,12,540,25,9,1015.698004205,internal_correlated,2
12,18,36,0.02,honeycomb_PC3,H,12,540,75,33,125.27266725100003,internal,2
12,18,36,0.02,honeycomb_PC3,H,12,540,25,10,103.35089349199995,internal_correlated,2
12,18,36,0.02,honeycomb_PC3,V,12,540,75,39,140.54064018199995,internal,2
12,18,36,0.02,honeycomb_PC3,V,12,540,25,13,112.61494213000003,internal_correlated,2
12,18,36,0.02,honeycomb_SD6,H,12,540,25,12,102.1989720549999,internal,2
12,18,36,0.02,honeycomb_SD6,H,12,540,25,12,428.3783575530001,internal_correlated,2
12,18,36,0.02,honeycomb_SD6,V,12,540,25,11,104.79142444900015,internal,2
12,18,36,0.02,honeycomb_SD6,V,12,540,1575,795,26509.73051664,internal_correlated,2
12,18,36,0.02,honeycomb_SI1000,H,12,540,25,11,442.35731413199994,internal,2
12,18,36,0.02,honeycomb_SI1000,H,12,540,25,12,944.268549702,internal_correlated,2
12,18,36,0.02,honeycomb_SI1000,V,12,540,75,39,1238.3097076060003,internal,2
12,18,36,0.02,honeycomb_SI1000,V,12,540,25,13,979.332460741,internal_correlated,2
12,18,36,0.03,honeycomb_PC3,H,12,540,175,88,728.5346092499999,internal,2
12,18,36,0.03,honeycomb_PC3,H,12,540,25,13,247.9545242470001,internal_correlated,2
12,18,36,0.03,honeycomb_PC3,V,12,540,25,11,145.83091977599986,internal,2
12,18,36,0.03,honeycomb_PC3,V,12,540,25,11,286.379174037,internal_correlated,2
12,18,36,0.03,honeycomb_SD6,H,12,540,25,11,155.63828650799996,internal,2
12,18,36,0.03,honeycomb_SD6,H,12,540,25,12,555.177924576,internal_correlated,2
12,18,36,0.03,honeycomb_SD6,V,12,540,25,10,168.62859813500006,internal,2
12,18,36,0.03,honeycomb_SD6,V,12,540,375,195,8714.026203952002,internal_correlated,2
12,18,36,0.03,honeycomb_SI1000,H,12,540,75,39,1381.507416769,internal,2
12,18,36,0.03,honeycomb_SI1000,H,12,540,25,13,886.9531280000001,internal_correlated,2
12,18,36,0.03,honeycomb_SI1000,V,12,540,25,10,505.87147853700003,internal,2
12,18,36,0.03,honeycomb_SI1000,V,12,540,175,90,7581.828772285,internal_correlated,2
15,15,45,0.0001,surface_SD6,X,15,449,100000000,100000000,920412.4882666242,internal,2
15,15,45,0.0001,surface_SD6,X,15,449,100000000,100000000,724852.9185796289,internal_correlated,2
15,15,45,0.0001,surface_SD6,Z,15,449,100000000,100000000,540967.9882222975,internal,2
15,15,45,0.0001,surface_SD6,Z,15,449,100000000,100000000,122075.863282734,internal_correlated,2
15,15,45,0.0001,surface_SI1000,X,15,449,100000000,100000000,514952.2309405163,internal,2
15,15,45,0.0001,surface_SI1000,X,15,449,100000000,100000000,124629.49251464405,internal_correlated,2
15,15,45,0.0001,surface_SI1000,Z,15,449,100000000,100000000,536370.9216388057,internal,2
15,15,45,0.0001,surface_SI1000,Z,15,449,100000000,100000000,546663.4260471963,internal_correlated,2
15,15,45,0.0002,surface_SD6,X,15,449,100000000,100000000,481149.53732199763,internal,2
15,15,45,0.0002,surface_SD6,X,15,449,100000000,100000000,766994.7458028292,internal_correlated,2
15,15,45,0.0002,surface_SD6,Z,15,449,100000000,100000000,567350.9408269437,internal,2
15,15,45,0.0002,surface_SD6,Z,15,449,100000000,100000000,650619.2412772689,internal_correlated,2
15,15,45,0.0002,surface_SI1000,X,15,449,100000000,100000000,860129.2501888342,internal,2
15,15,45,0.0002,surface_SI1000,X,15,449,100000000,100000000,521189.9204460585,internal_correlated,2
15,15,45,0.0002,surface_SI1000,Z,15,449,100000000,100000000,815269.8434738592,internal,2
15,15,45,0.0002,surface_SI1000,Z,15,449,100000000,100000000,559808.2340250649,internal_correlated,2
15,15,45,0.0003,surface_SD6,X,15,449,100000000,100000000,427719.93952291156,internal,2
15,15,45,0.0003,surface_SD6,X,15,449,100000000,100000000,501730.7234410775,internal_correlated,2
15,15,45,0.0003,surface_SD6,Z,15,449,100000000,100000000,514592.06171405985,internal,2
15,15,45,0.0003,surface_SD6,Z,15,449,100000000,100000000,690572.7801641512,internal_correlated,2
15,15,45,0.0003,surface_SI1000,X,15,449,100000000,100000000,530817.9382832191,internal,2
15,15,45,0.0003,surface_SI1000,X,15,449,100000000,100000000,961681.9132144902,internal_correlated,2
15,15,45,0.0003,surface_SI1000,Z,15,449,100000000,100000000,949354.335208526,internal,2
15,15,45,0.0003,surface_SI1000,Z,15,449,100000000,100000000,756477.8043871416,internal_correlated,2
15,15,45,0.0005,surface_SD6,X,15,449,100000000,99999999,524462.1645829064,internal,2
15,15,45,0.0005,surface_SD6,X,15,449,100000000,100000000,843501.2351118035,internal_correlated,2
15,15,45,0.0005,surface_SD6,Z,15,449,100000000,100000000,564452.4293147555,internal,2
15,15,45,0.0005,surface_SD6,Z,15,449,100000000,100000000,996975.7531763538,internal_correlated,2
15,15,45,0.0005,surface_SI1000,X,15,449,100000000,100000000,363519.06791040755,internal,2
15,15,45,0.0005,surface_SI1000,X,15,449,100000000,100000000,676874.2159770762,internal_correlated,2
15,15,45,0.0005,surface_SI1000,Z,15,449,100000000,99999999,433695.65378651675,internal,2
15,15,45,0.0005,surface_SI1000,Z,15,449,100000000,100000000,639065.7490134292,internal_correlated,2
15,15,45,0.0007,surface_SD6,X,15,449,100000000,99999996,569797.9009660897,internal,2
15,15,45,0.0007,surface_SD6,X,15,449,100000000,100000000,695464.4915786728,internal_correlated,2
15,15,45,0.0007,surface_SD6,Z,15,449,100000000,99999997,379007.7986724713,internal,2
15,15,45,0.0007,surface_SD6,Z,15,449,100000000,100000000,874218.4054019353,internal_correlated,2
15,15,45,0.0007,surface_SI1000,X,15,449,100000000,99999992,672485.8046239531,internal,2
15,15,45,0.0007,surface_SI1000,X,15,449,100000000,100000000,592749.115322213,internal_correlated,2
15,15,45,0.0007,surface_SI1000,Z,15,449,100000000,99999990,413315.0575363668,internal,2
15,15,45,0.0007,surface_SI1000,Z,15,449,100000000,100000000,943013.7935907849,internal_correlated,2
15,15,45,0.001,surface_SD6,X,15,449,100000000,99999950,618210.2112151778,internal,2
15,15,45,0.001,surface_SD6,X,15,449,100000000,99999999,1206002.110668811,internal_correlated,2
15,15,45,0.001,surface_SD6,Z,15,449,100000000,99999945,415142.3246566544,internal,2
15,15,45,0.001,surface_SD6,Z,15,449,100000000,99999994,728008.0119492424,internal_correlated,2
15,15,45,0.001,surface_SI1000,X,15,449,100000000,99999803,453823.9366693024,internal,2
15,15,45,0.001,surface_SI1000,X,15,449,100000000,99999978,789362.3393563253,internal_correlated,2
15,15,45,0.001,surface_SI1000,Z,15,449,100000000,99999818,425929.13157428236,internal,2
15,15,45,0.001,surface_SI1000,Z,15,449,100000000,99999983,763193.3349165969,internal_correlated,2
15,15,45,0.0015,surface_SD6,X,15,449,59512177,59511176,319414.87098573707,internal,2
15,15,45,0.0015,surface_SD6,X,15,449,100000000,99999868,793070.6361211472,internal_correlated,2
15,15,45,0.0015,surface_SD6,Z,15,449,58275964,58274964,227436.9054263641,internal,2
15,15,45,0.0015,surface_SD6,Z,15,449,100000000,99999831,698563.5579097418,internal_correlated,2
15,15,45,0.0015,surface_SI1000,X,15,449,16350432,16349408,68316.18852950887,internal,2
15,15,45,0.0015,surface_SI1000,X,15,449,100000000,99999295,1268397.862315778,internal_correlated,2
15,15,45,0.0015,surface_SI1000,Z,15,449,16776416,16775398,87414.9512140089,internal,2
15,15,45,0.0015,surface_SI1000,Z,15,449,100000000,99999272,752974.7570427405,internal_correlated,2
15,15,45,0.002,surface_SD6,X,15,449,5638375,5637326,8866.755799224999,internal,2
15,15,45,0.002,surface_SD6,X,15,449,50560224,50559221,360140.5741141545,internal_correlated,2
15,15,45,0.002,surface_SD6,Z,15,449,5638375,5637313,8832.020759801,internal,2
15,15,45,0.002,surface_SD6,Z,15,449,46726368,46725364,327497.2604742397,internal_correlated,2
15,15,45,0.002,surface_SI1000,X,15,449,1638375,1637123,3595.964727416001,internal,2
15,15,45,0.002,surface_SI1000,X,15,449,9272544,9271507,68379.04829721621,internal_correlated,2
15,15,45,0.002,surface_SI1000,Z,15,449,1638375,1637186,3598.4990516559997,internal,2
15,15,45,0.002,surface_SI1000,Z,15,449,8617184,8616141,78866.61023620106,internal_correlated,2
15,15,45,0.003,surface_SD6,X,15,449,204775,203710,610.5791953800001,internal,2
15,15,45,0.003,surface_SD6,X,15,449,1637600,1636284,15835.358677422017,internal_correlated,2
15,15,45,0.003,surface_SD6,Z,15,449,204775,203707,608.1631734849998,internal,2
15,15,45,0.003,surface_SD6,Z,15,449,1612000,1610619,16859.310358746035,internal_correlated,2
15,15,45,0.003,surface_SI1000,X,15,449,51175,50035,262.99861744700013,internal,2
15,15,45,0.003,surface_SI1000,X,15,449,204775,203743,2424.9131254389995,internal_correlated,2
15,15,45,0.003,surface_SI1000,Z,15,449,51175,50107,263.00544370099976,internal,2
15,15,45,0.003,surface_SI1000,Z,15,449,204775,203658,2228.526935404,internal_correlated,2
15,15,45,0.005,surface_SD6,X,15,449,6375,5190,65.17306773600012,internal,2
15,15,45,0.005,surface_SD6,X,15,449,25575,23736,548.476018545,internal_correlated,2
15,15,45,0.005,surface_SD6,Z,15,449,6375,5221,64.6892267799999,internal,2
15,15,45,0.005,surface_SD6,Z,15,449,25575,23738,497.75200392,internal_correlated,2
15,15,45,0.005,surface_SI1000,X,15,449,25,13,3.1690920560000677,internal,2
15,15,45,0.005,surface_SI1000,X,15,449,6375,4581,295.16430570800003,internal_correlated,2
15,15,45,0.005,surface_SI1000,Z,15,449,3175,1997,62.885797431000356,internal,2
15,15,45,0.005,surface_SI1000,Z,15,449,6375,4593,277.9136392010001,internal_correlated,2
15,15,45,0.007,surface_SD6,X,15,449,25,13,3.163158297999985,internal,2
15,15,45,0.007,surface_SD6,X,15,449,3175,1862,144.94546866000005,internal_correlated,2
15,15,45,0.007,surface_SD6,Z,15,449,25,10,3.2130913749999763,internal,2
15,15,45,0.007,surface_SD6,Z,15,449,25,12,3.6225800740000125,internal_correlated,2
15,15,45,0.007,surface_SI1000,X,15,449,375,190,22.525440713000194,internal,2
15,15,45,0.007,surface_SI1000,X,15,449,25,11,4.728605372000004,internal_correlated,2
15,15,45,0.007,surface_SI1000,Z,15,449,25,10,3.8009492820000332,internal,2
15,15,45,0.007,surface_SI1000,Z,15,449,25,10,4.720601140999989,internal_correlated,2
15,15,45,0.01,surface_SD6,X,15,449,175,89,13.51980246000005,internal,2
15,15,45,0.01,surface_SD6,X,15,449,3175,1668,284.833298424,internal_correlated,2
15,15,45,0.01,surface_SD6,Z,15,449,25,7,3.7412082719999944,internal,2
15,15,45,0.01,surface_SD6,Z,15,449,25,12,4.802887197000018,internal_correlated,2
15,15,45,0.01,surface_SI1000,X,15,449,25,13,4.753646875999948,internal,2
15,15,45,0.01,surface_SI1000,X,15,449,25,8,6.817923386999993,internal_correlated,2
15,15,45,0.01,surface_SI1000,Z,15,449,25,13,4.726674396000021,internal,2
15,15,45,0.01,surface_SI1000,Z,15,449,175,91,39.732532722,internal_correlated,2
15,15,45,0.015,surface_SD6,X,15,449,375,179,38.393508912000016,internal,2
15,15,45,0.015,surface_SD6,X,15,449,175,89,40.86091324299923,internal_correlated,2
15,15,45,0.015,surface_SD6,Z,15,449,25,13,4.95523631399999,internal,2
15,15,45,0.015,surface_SD6,Z,15,449,25,13,6.888102643977618,internal_correlated,2
15,15,45,0.015,surface_SI1000,X,15,449,25,10,6.784506148999981,internal,2
15,15,45,0.015,surface_SI1000,X,15,449,25,12,11.556120260007447,internal_correlated,2
15,15,45,0.015,surface_SI1000,Z,15,449,25,13,6.82803280600001,internal,2
15,15,45,0.015,surface_SI1000,Z,15,449,75,38,30.267185456032166,internal_correlated,2
15,15,45,0.02,surface_SD6,X,15,449,1575,799,217.74951002599994,internal,2
15,15,45,0.02,surface_SD6,X,15,449,25,13,10.402903993002838,internal_correlated,2
15,15,45,0.02,surface_SD6,Z,15,449,25,12,6.517559835000043,internal,2
15,15,45,0.02,surface_SD6,Z,15,449,25,12,9.562795667006867,internal_correlated,2
15,15,45,0.02,surface_SI1000,X,15,449,25,11,9.146471499999961,internal,2
15,15,45,0.02,surface_SI1000,X,15,449,175,88,105.96447898502811,internal_correlated,2
15,15,45,0.02,surface_SI1000,Z,15,449,175,89,47.064547635000054,internal,2
15,15,45,0.02,surface_SI1000,Z,15,449,25,10,15.982040998002049,internal_correlated,2
15,15,45,0.03,surface_SD6,X,15,449,25,13,9.750915049000014,internal,2
15,15,45,0.03,surface_SD6,X,15,449,175,88,102.57759295203141,internal_correlated,2
15,15,45,0.03,surface_SD6,Z,15,449,25,11,9.110771306999936,internal,2
15,15,45,0.03,surface_SD6,Z,15,449,1575,783,853.8813834040193,internal_correlated,2
15,15,45,0.03,surface_SI1000,X,15,449,25,12,12.430405414000006,internal,2
15,15,45,0.03,surface_SI1000,X,15,449,25,13,23.079269476002082,internal_correlated,2
15,15,45,0.03,surface_SI1000,Z,15,449,75,37,31.692313930999944,internal,2
15,15,45,0.03,surface_SI1000,Z,15,449,25,11,22.61472583701834,internal_correlated,2
16,24,48,0.0001,honeycomb_EM3_v2,H,16,384,100000000,100000000,118444.66304521705,internal,2
16,24,48,0.0001,honeycomb_EM3_v2,H,16,384,101001447,101001447,1365141.414580202,internal_correlated,2
16,24,48,0.0001,honeycomb_EM3_v2,V,16,384,100000000,100000000,118879.88009291909,internal,2
16,24,48,0.0001,honeycomb_EM3_v2,V,16,384,101034215,101034215,866784.4994847229,internal_correlated,2
16,24,48,0.0002,honeycomb_EM3_v2,H,16,384,100000000,100000000,1149171.7786958418,internal,2
16,24,48,0.0002,honeycomb_EM3_v2,H,16,384,100000000,100000000,591944.6958753314,internal_correlated,2
16,24,48,0.0002,honeycomb_EM3_v2,V,16,384,100000000,100000000,682780.8495085442,internal,2
16,24,48,0.0002,honeycomb_EM3_v2,V,16,384,100000000,100000000,2418380.1465794593,internal_correlated,2
16,24,48,0.0003,honeycomb_EM3_v2,H,16,384,100000000,100000000,587255.4420274316,internal,2
16,24,48,0.0003,honeycomb_EM3_v2,H,16,384,100000000,100000000,748762.4315364889,internal_correlated,2
16,24,48,0.0003,honeycomb_EM3_v2,V,16,384,100000000,100000000,1067646.6584891782,internal,2
16,24,48,0.0003,honeycomb_EM3_v2,V,16,384,100000000,100000000,968911.9006525098,internal_correlated,2
16,24,48,0.0005,honeycomb_EM3_v2,H,16,384,100000000,100000000,490170.6204959719,internal,2
16,24,48,0.0005,honeycomb_EM3_v2,H,16,384,100000000,100000000,652532.2350158482,internal_correlated,2
16,24,48,0.0005,honeycomb_EM3_v2,V,16,384,100000000,100000000,804039.0619634079,internal,2
16,24,48,0.0005,honeycomb_EM3_v2,V,16,384,100000000,100000000,1195471.9947489284,internal_correlated,2
16,24,48,0.0007,honeycomb_EM3_v2,H,16,384,100000000,100000000,117822.59888455902,internal,2
16,24,48,0.0007,honeycomb_EM3_v2,H,16,384,100000000,100000000,617364.7006650288,internal_correlated,2
16,24,48,0.0007,honeycomb_EM3_v2,V,16,384,100000000,100000000,117225.97985064005,internal,2
16,24,48,0.0007,honeycomb_EM3_v2,V,16,384,100000000,100000000,626382.3393890233,internal_correlated,2
16,24,48,0.001,honeycomb_EM3_v2,H,16,384,100000000,99999997,1133918.0206532786,internal,2
16,24,48,0.001,honeycomb_EM3_v2,H,16,384,100000000,100000000,139340.19658325097,internal_correlated,2
16,24,48,0.001,honeycomb_EM3_v2,V,16,384,100000000,100000000,1296104.2723406977,internal,2
16,24,48,0.001,honeycomb_EM3_v2,V,16,384,100000000,100000000,138733.58153693302,internal_correlated,2
16,24,48,0.0015,honeycomb_EM3_v2,H,16,384,100000000,99999991,786545.7932912637,internal,2
16,24,48,0.0015,honeycomb_EM3_v2,H,16,384,100000000,100000000,783758.7776100659,internal_correlated,2
16,24,48,0.0015,honeycomb_EM3_v2,V,16,384,100000000,100000000,1281796.8793195686,internal,2
16,24,48,0.0015,honeycomb_EM3_v2,V,16,384,100000000,100000000,630346.8210158395,internal_correlated,2
16,24,48,0.002,honeycomb_EM3_v2,H,16,384,100000000,99999966,581123.2088276921,internal,2
16,24,48,0.002,honeycomb_EM3_v2,H,16,384,100000000,99999998,628581.3294820245,internal_correlated,2
16,24,48,0.002,honeycomb_EM3_v2,V,16,384,100000000,99999997,714862.7038412619,internal,2
16,24,48,0.002,honeycomb_EM3_v2,V,16,384,100000000,100000000,831273.6616732321,internal_correlated,2
16,24,48,0.003,honeycomb_EM3_v2,H,16,384,100000000,99999496,121852.06839806303,internal,2
16,24,48,0.003,honeycomb_EM3_v2,H,16,384,100000000,99999968,1161666.9760004473,internal_correlated,2
16,24,48,0.003,honeycomb_EM3_v2,V,16,384,100000000,99999947,122010.39045951502,internal,2
16,24,48,0.003,honeycomb_EM3_v2,V,16,384,100000000,99999998,877942.346032688,internal_correlated,2
16,24,48,0.005,honeycomb_EM3_v2,H,16,384,8638375,8637296,15128.524131184,internal,2
16,24,48,0.005,honeycomb_EM3_v2,H,16,384,100000000,99999078,1362115.5264468982,internal_correlated,2
16,24,48,0.005,honeycomb_EM3_v2,V,16,384,39638375,39637368,65472.39422519898,internal,2
16,24,48,0.005,honeycomb_EM3_v2,V,16,384,100000000,99999870,771105.380477732,internal_correlated,2
16,24,48,0.007,honeycomb_EM3_v2,H,16,384,1638375,1636531,4937.932848047,internal,2
16,24,48,0.007,honeycomb_EM3_v2,H,16,384,9638375,9637374,33788.915550929996,internal_correlated,2
16,24,48,0.007,honeycomb_EM3_v2,V,16,384,3638375,3637235,10259.210625455999,internal,2
16,24,48,0.007,honeycomb_EM3_v2,V,16,384,49446112,49445109,488458.5047888675,internal_correlated,2
16,24,48,0.01,honeycomb_EM3_v2,H,16,384,102375,101149,922.6678214560002,internal,2
16,24,48,0.01,honeycomb_EM3_v2,H,16,384,819175,817921,6723.2921750470005,internal_correlated,2
16,24,48,0.01,honeycomb_EM3_v2,V,16,384,204775,203670,1722.9983254129997,internal,2
16,24,48,0.01,honeycomb_EM3_v2,V,16,384,2638375,2637132,21443.694398455,internal_correlated,2
16,24,48,0.015,honeycomb_EM3_v2,H,16,384,6375,5344,511.9562309700002,internal,2
16,24,48,0.015,honeycomb_EM3_v2,H,16,384,51175,49191,2478.1659133489998,internal_correlated,2
16,24,48,0.015,honeycomb_EM3_v2,V,16,384,12775,11430,976.4131788620004,internal,2
16,24,48,0.015,honeycomb_EM3_v2,V,16,384,102375,100416,4649.300882624,internal_correlated,2
16,24,48,0.02,honeycomb_EM3_v2,H,16,384,25,13,31.523090699000022,internal,2
16,24,48,0.02,honeycomb_EM3_v2,H,16,384,6375,4797,2528.649306057,internal_correlated,2
16,24,48,0.02,honeycomb_EM3_v2,V,16,384,3175,1890,2375.490152045,internal,2
16,24,48,0.02,honeycomb_EM3_v2,V,16,384,6375,5210,2515.692410268,internal_correlated,2
16,24,48,0.03,honeycomb_EM3_v2,H,16,384,25,12,208.35963679300005,internal,2
16,24,48,0.03,honeycomb_EM3_v2,H,16,384,75,36,651.503525308,internal_correlated,2
16,24,48,0.03,honeycomb_EM3_v2,V,16,384,25,12,218.57855351299997,internal,2
16,24,48,0.03,honeycomb_EM3_v2,V,16,384,25,10,209.98189000799994,internal_correlated,2
16,24,48,0.0001,honeycomb_PC3,H,16,960,100000000,100000000,445237.7098139699,internal,2
16,24,48,0.0001,honeycomb_PC3,V,16,960,100000000,100000000,87376.701999105,internal,2
16,24,48,0.0001,honeycomb_SD6,H,16,960,100000000,100000000,92253.45009257302,internal,2
16,24,48,0.0001,honeycomb_SD6,H,16,960,100000000,100000000,612280.1378273186,internal_correlated,2
16,24,48,0.0001,honeycomb_SD6,V,16,960,100000000,100000000,92718.132343087,internal,2
16,24,48,0.0001,honeycomb_SD6,V,16,960,100000000,100000000,838350.6088809654,internal_correlated,2
16,24,48,0.0001,honeycomb_SI1000,H,16,960,100000000,100000000,103304.13412401504,internal,2
16,24,48,0.0001,honeycomb_SI1000,H,16,960,100000000,100000000,518155.8781097963,internal_correlated,2
16,24,48,0.0001,honeycomb_SI1000,V,16,960,100000000,100000000,1057623.8831559517,internal,2
16,24,48,0.0001,honeycomb_SI1000,V,16,960,100000000,100000000,668241.4070562781,internal_correlated,2
16,24,48,0.0002,honeycomb_PC3,H,16,960,100000000,100000000,915936.0843729005,internal,2
16,24,48,0.0002,honeycomb_PC3,H,16,960,100000000,100000000,114574.98645947698,internal_correlated,2
16,24,48,0.0002,honeycomb_PC3,V,16,960,100000000,100000000,533436.4831670203,internal,2
16,24,48,0.0002,honeycomb_PC3,V,16,960,100000000,100000000,114266.17713234197,internal_correlated,2
16,24,48,0.0002,honeycomb_SD6,H,16,960,100000000,100000000,364209.5945479054,internal,2
16,24,48,0.0002,honeycomb_SD6,H,16,960,100000000,100000000,538457.9494957975,internal_correlated,2
16,24,48,0.0002,honeycomb_SD6,V,16,960,100000000,100000000,430833.82676337153,internal,2
16,24,48,0.0002,honeycomb_SD6,V,16,960,100000000,100000000,128690.62092621798,internal_correlated,2
16,24,48,0.0002,honeycomb_SI1000,H,16,960,100000000,99999959,637312.1172177063,internal,2
16,24,48,0.0002,honeycomb_SI1000,H,16,960,100000000,99999993,631509.7552742884,internal_correlated,2
16,24,48,0.0002,honeycomb_SI1000,V,16,960,100000000,99999999,562651.8784107976,internal,2
16,24,48,0.0002,honeycomb_SI1000,V,16,960,100000000,100000000,485404.7491126415,internal_correlated,2
16,24,48,0.0003,honeycomb_PC3,H,16,960,100000000,100000000,559498.5960295286,internal,2
16,24,48,0.0003,honeycomb_PC3,V,16,960,100000000,100000000,521501.9680034955,internal,2
16,24,48,0.0003,honeycomb_SD6,H,16,960,100000000,99999998,609901.156701979,internal,2
16,24,48,0.0003,honeycomb_SD6,H,16,960,100000000,100000000,817997.1519027742,internal_correlated,2
16,24,48,0.0003,honeycomb_SD6,V,16,960,100000000,100000000,757740.7562797216,internal,2
16,24,48,0.0003,honeycomb_SD6,V,16,960,100000000,100000000,1021518.395605738,internal_correlated,2
16,24,48,0.0003,honeycomb_SI1000,H,16,960,93333422,93332418,729821.1448841166,internal,2
16,24,48,0.0003,honeycomb_SI1000,H,16,960,100000000,99999868,727409.2886452845,internal_correlated,2
16,24,48,0.0003,honeycomb_SI1000,V,16,960,100000000,99999865,1032202.4472731475,internal,2
16,24,48,0.0003,honeycomb_SI1000,V,16,960,100000000,99999988,681375.6625368088,internal_correlated,2
16,24,48,0.0005,honeycomb_PC3,H,16,960,100000000,99999997,464467.3121609263,internal,2
16,24,48,0.0005,honeycomb_PC3,V,16,960,100000000,100000000,728783.1536109413,internal,2
16,24,48,0.0005,honeycomb_SD6,H,16,960,100000000,99999803,577004.4816276251,internal,2
16,24,48,0.0005,honeycomb_SD6,H,16,960,100000000,99999994,521512.76302417787,internal_correlated,2
16,24,48,0.0005,honeycomb_SD6,V,16,960,100000000,99999983,752557.0202059909,internal,2
16,24,48,0.0005,honeycomb_SD6,V,16,960,100000000,100000000,693136.112932981,internal_correlated,2
16,24,48,0.0005,honeycomb_SI1000,H,16,960,2129120,2127780,15139.59700519201,internal,2
16,24,48,0.0005,honeycomb_SI1000,H,16,960,15367392,15366365,104947.20408174193,internal_correlated,2
16,24,48,0.0005,honeycomb_SI1000,V,16,960,6323424,6322348,44428.709838531024,internal,2
16,24,48,0.0005,honeycomb_SI1000,V,16,960,91127247,91126246,664751.2292959271,internal_correlated,2
16,24,48,0.0007,honeycomb_PC3,H,16,960,100000000,99999993,100676.27538608902,internal,2
16,24,48,0.0007,honeycomb_PC3,V,16,960,100000000,100000000,100706.76184112999,internal,2
16,24,48,0.0007,honeycomb_SD6,H,16,960,33638375,33637352,62422.587479544,internal,2
16,24,48,0.0007,honeycomb_SD6,H,16,960,100000000,99999800,624045.30111439,internal_correlated,2
16,24,48,0.0007,honeycomb_SD6,V,16,960,100000000,99999561,576300.716061246,internal,2
16,24,48,0.0007,honeycomb_SD6,V,16,960,100000000,99999978,993066.9635101138,internal_correlated,2
16,24,48,0.0007,honeycomb_SI1000,H,16,960,102375,101333,1047.6111800720005,internal,2
16,24,48,0.0007,honeycomb_SI1000,H,16,960,1432800,1431325,18438.835548040966,internal_correlated,2
16,24,48,0.0007,honeycomb_SI1000,V,16,960,409575,407813,3771.7197747590008,internal,2
16,24,48,0.0007,honeycomb_SI1000,V,16,960,4127968,4126811,44815.80617658007,internal_correlated,2
16,24,48,0.001,honeycomb_PC3,H,16,960,100000000,99999913,493727.3062819053,internal,2
16,24,48,0.001,honeycomb_PC3,V,16,960,100000000,99999993,462511.1796469615,internal,2
16,24,48,0.001,honeycomb_SD6,H,16,960,2489568,2488255,14816.554366065004,internal,2
16,24,48,0.001,honeycomb_SD6,H,16,960,27638375,27637365,83148.40217173398,internal_correlated,2
16,24,48,0.001,honeycomb_SD6,V,16,960,8420576,8419517,55151.882531573945,internal,2
16,24,48,0.001,honeycomb_SD6,V,16,960,100000000,99999447,766924.4374706915,internal_correlated,2
16,24,48,0.001,honeycomb_SI1000,H,16,960,12775,10888,1272.1017672760001,internal,2
16,24,48,0.001,honeycomb_SI1000,H,16,960,51175,50058,1711.60803761,internal_correlated,2
16,24,48,0.001,honeycomb_SI1000,V,16,960,12775,11489,1337.6060849760001,internal,2
16,24,48,0.001,honeycomb_SI1000,V,16,960,102375,101360,3184.1710412810003,internal_correlated,2
16,24,48,0.0015,honeycomb_PC3,H,16,960,30879194,30878510,153894.92102950223,internal,2
16,24,48,0.0015,honeycomb_PC3,V,16,960,100000000,99999732,661275.0543587505,internal,2
16,24,48,0.0015,honeycomb_SD6,H,16,960,102375,100945,992.22552567,internal,2
16,24,48,0.0015,honeycomb_SD6,H,16,960,1638375,1636501,12240.139902015013,internal_correlated,2
16,24,48,0.0015,honeycomb_SD6,V,16,960,204775,203551,1864.1435611860002,internal,2
16,24,48,0.0015,honeycomb_SD6,V,16,960,3669216,3668049,41679.112622020155,internal_correlated,2
16,24,48,0.0015,honeycomb_SI1000,H,16,960,50,22,130.2158088649902,internal,2
16,24,48,0.0015,honeycomb_SI1000,H,16,960,3175,2052,2717.9290754959998,internal_correlated,2
16,24,48,0.0015,honeycomb_SI1000,V,16,960,775,392,1626.395295432,internal,2
16,24,48,0.0015,honeycomb_SI1000,V,16,960,6375,4646,6130.825179606,internal_correlated,2
16,24,48,0.002,honeycomb_PC3,H,16,960,5638375,5637263,12897.098146553995,internal,2
16,24,48,0.002,honeycomb_PC3,V,16,960,23638375,23637370,49734.74188403993,internal,2
16,24,48,0.002,honeycomb_SD6,H,16,960,12775,11228,875.0619755770022,internal,2
16,24,48,0.002,honeycomb_SD6,H,16,960,102375,100894,2695.731703189,internal_correlated,2
16,24,48,0.002,honeycomb_SD6,V,16,960,25575,23615,1737.8805375290103,internal,2
16,24,48,0.002,honeycomb_SD6,V,16,960,204775,203464,5205.393433261,internal_correlated,2
16,24,48,0.002,honeycomb_SI1000,H,16,960,25,8,223.07585824400303,internal,2
16,24,48,0.002,honeycomb_SI1000,H,16,960,25,13,166.059631071,internal_correlated,2
16,24,48,0.002,honeycomb_SI1000,V,16,960,175,84,1301.0350726290053,internal,2
16,24,48,0.002,honeycomb_SI1000,V,16,960,100,47,729.9851845461001,internal_correlated,2
16,24,48,0.003,honeycomb_PC3,H,16,960,204775,203713,1042.5503565710005,internal,2
16,24,48,0.003,honeycomb_PC3,H,16,960,2638375,2637249,13879.675608492,internal_correlated,2
16,24,48,0.003,honeycomb_PC3,V,16,960,819175,817568,4085.5357790299995,internal,2
16,24,48,0.003,honeycomb_PC3,V,16,960,10638375,10637326,52154.97071849299,internal_correlated,2
16,24,48,0.003,honeycomb_SD6,H,16,960,25,12,28.5314287839999,internal,2
16,24,48,0.003,honeycomb_SD6,H,16,960,3175,2147,2299.591866094,internal_correlated,2
16,24,48,0.003,honeycomb_SD6,V,16,960,3175,1748,4246.394163882001,internal,2
16,24,48,0.003,honeycomb_SD6,V,16,960,6375,4785,4559.5142875910005,internal_correlated,2
16,24,48,0.003,honeycomb_SI1000,H,16,960,175,84,3584.8360752400004,internal,2
16,24,48,0.003,honeycomb_SI1000,H,16,960,75,39,2630.908074103,internal_correlated,2
16,24,48,0.003,honeycomb_SI1000,V,16,960,75,39,1681.65261224,internal,2
16,24,48,0.003,honeycomb_SI1000,V,16,960,25,9,1007.3012349539999,internal_correlated,2
16,24,48,0.005,honeycomb_PC3,H,16,960,6375,4893,824.795668251,internal,2
16,24,48,0.005,honeycomb_PC3,H,16,960,51175,49275,2207.394727133,internal_correlated,2
16,24,48,0.005,honeycomb_PC3,V,16,960,6375,5287,852.9344020739998,internal,2
16,24,48,0.005,honeycomb_PC3,V,16,960,102375,100453,4358.860804489001,internal_correlated,2
16,24,48,0.005,honeycomb_SD6,H,16,960,25,11,169.3638338149999,internal,2
16,24,48,0.005,honeycomb_SD6,H,16,960,25,10,319.576762059,internal_correlated,2
16,24,48,0.005,honeycomb_SD6,V,16,960,25,13,205.1651661059999,internal,2
16,24,48,0.005,honeycomb_SD6,V,16,960,175,91,2414.1839466399997,internal_correlated,2
16,24,48,0.005,honeycomb_SI1000,H,16,960,25,10,2657.13232531,internal,2
16,24,48,0.005,honeycomb_SI1000,H,16,960,25,12,4061.691195581,internal_correlated,2
16,24,48,0.005,honeycomb_SI1000,V,16,960,25,13,2685.6111588510003,internal,2
16,24,48,0.005,honeycomb_SI1000,V,16,960,25,10,3734.2639340729997,internal_correlated,2
16,24,48,0.007,honeycomb_PC3,H,16,960,75,35,117.72048878899989,internal,2
16,24,48,0.007,honeycomb_PC3,H,16,960,3175,2044,2441.776186396,internal_correlated,2
16,24,48,0.007,honeycomb_PC3,V,16,960,25,10,42.856755274999955,internal,2
16,24,48,0.007,honeycomb_PC3,V,16,960,6375,4508,4932.8943607500005,internal_correlated,2
16,24,48,0.007,honeycomb_SD6,H,16,960,75,39,1460.2521870680002,internal,2
16,24,48,0.007,honeycomb_SD6,H,16,960,375,187,16811.206386577003,internal_correlated,2
16,24,48,0.007,honeycomb_SD6,V,16,960,25,12,708.1093541130001,internal,2
16,24,48,0.007,honeycomb_SD6,V,16,960,75,38,3471.6032781329995,internal_correlated,2
16,24,48,0.007,honeycomb_SI1000,H,16,960,100,49,25397.027924228867,internal,2
16,24,48,0.007,honeycomb_SI1000,H,16,960,75,39,26582.859708982996,internal_correlated,2
16,24,48,0.007,honeycomb_SI1000,V,16,960,100,50,23752.970461437,internal,2
16,24,48,0.007,honeycomb_SI1000,V,16,960,175,90,66262.05083800599,internal_correlated,2
16,24,48,0.01,honeycomb_PC3,H,16,960,25,13,153.49613323999995,internal,2
16,24,48,0.01,honeycomb_PC3,H,16,960,375,194,3262.245380036001,internal_correlated,2
16,24,48,0.01,honeycomb_PC3,V,16,960,25,10,197.54804457299997,internal,2
16,24,48,0.01,honeycomb_PC3,V,16,960,175,90,1410.6878153540001,internal_correlated,2
16,24,48,0.01,honeycomb_SD6,H,16,960,25,11,1225.615049821,internal,2
16,24,48,0.01,honeycomb_SD6,H,16,960,25,13,3223.907071987,internal_correlated,2
16,24,48,0.01,honeycomb_SD6,V,16,960,25,11,1164.25994847,internal,2
16,24,48,0.01,honeycomb_SD6,V,16,960,25,13,3388.84450104,internal_correlated,2
16,24,48,0.01,honeycomb_SI1000,H,16,960,25,13,9701.524250603,internal,2
16,24,48,0.01,honeycomb_SI1000,H,16,960,75,33,51183.75962972699,internal_correlated,2
16,24,48,0.01,honeycomb_SI1000,V,16,960,75,37,28052.081645627997,internal,2
16,24,48,0.01,honeycomb_SI1000,V,16,960,25,11,17268.79843784,internal_correlated,2
16,24,48,0.015,honeycomb_PC3,H,16,960,25,13,413.80567721399996,internal,2
16,24,48,0.015,honeycomb_PC3,H,16,960,25,10,989.1764414219999,internal_correlated,2
16,24,48,0.015,honeycomb_PC3,V,16,960,175,84,3188.294601908001,internal,2
16,24,48,0.015,honeycomb_PC3,V,16,960,25,13,1121.837537156,internal_correlated,2
16,24,48,0.015,honeycomb_SD6,H,16,960,75,33,5116.990868187,internal,2
16,24,48,0.015,honeycomb_SD6,H,16,960,75,38,21530.915632575,internal_correlated,2
16,24,48,0.015,honeycomb_SD6,V,16,960,75,36,5082.167310858001,internal,2
16,24,48,0.015,honeycomb_SD6,V,16,960,25,6,8639.222829928001,internal_correlated,2
16,24,48,0.015,honeycomb_SI1000,H,16,960,25,12,10501.003310556,internal,2
16,24,48,0.015,honeycomb_SI1000,V,16,960,75,37,34164.288587135,internal,2
16,24,48,0.02,honeycomb_PC3,H,16,960,25,13,820.7087485690001,internal,2
16,24,48,0.02,honeycomb_PC3,H,16,960,25,10,2346.763779522,internal_correlated,2
16,24,48,0.02,honeycomb_PC3,V,16,960,175,91,6508.278593227999,internal,2
16,24,48,0.02,honeycomb_PC3,V,16,960,775,397,73771.12608722501,internal_correlated,2
16,24,48,0.02,honeycomb_SD6,H,16,960,25,6,2188.483806148,internal,2
16,24,48,0.02,honeycomb_SD6,H,16,960,25,13,9929.011419282,internal_correlated,2
16,24,48,0.02,honeycomb_SD6,V,16,960,75,37,8004.287476605001,internal,2
16,24,48,0.02,honeycomb_SD6,V,16,960,25,13,13080.276880671001,internal_correlated,2
16,24,48,0.02,honeycomb_SI1000,H,16,960,52,36,51394.28278588981,internal,2
16,24,48,0.02,honeycomb_SI1000,V,16,960,25,13,11260.9408362,internal,2
16,24,48,0.03,honeycomb_PC3,H,16,960,25,12,2479.938668412,internal,2
16,24,48,0.03,honeycomb_PC3,H,16,960,25,12,6534.722200377,internal_correlated,2
16,24,48,0.03,honeycomb_PC3,V,16,960,25,11,2260.143221465,internal,2
16,24,48,0.03,honeycomb_PC3,V,16,960,75,39,21882.451746156996,internal_correlated,2
16,24,48,0.03,honeycomb_SD6,H,16,960,25,10,2751.382929419,internal,2
16,24,48,0.03,honeycomb_SD6,H,16,960,25,13,15451.015411373999,internal_correlated,2
16,24,48,0.03,honeycomb_SD6,V,16,960,775,389,105910.64570503801,internal,2
16,24,48,0.03,honeycomb_SD6,V,16,960,75,36,47301.043353788,internal_correlated,2
16,24,48,0.03,honeycomb_SI1000,H,16,960,50,20,30844.861123693016,internal,2
16,24,48,0.03,honeycomb_SI1000,H,16,960,25,12,29553.353172411,internal_correlated,2
16,24,48,0.03,honeycomb_SI1000,V,16,960,25,8,12120.319912956,internal,2
16,24,48,0.03,honeycomb_SI1000,V,16,960,25,13,35628.118391220996,internal_correlated,2
19,19,57,0.0001,surface_SD6,X,19,721,100000000,100000000,1285879.489501884,internal,2
19,19,57,0.0001,surface_SD6,X,19,721,100000000,100000000,1221537.118585889,internal_correlated,2
19,19,57,0.0001,surface_SD6,Z,19,721,100000000,100000000,1481888.463318019,internal,2
19,19,57,0.0001,surface_SD6,Z,19,721,100000000,100000000,1742980.618325665,internal_correlated,2
19,19,57,0.0001,surface_SI1000,X,19,721,100000000,100000000,1296914.8457903492,internal,2
19,19,57,0.0001,surface_SI1000,X,19,721,100000000,100000000,1335493.5665070661,internal_correlated,2
19,19,57,0.0001,surface_SI1000,Z,19,721,100000000,100000000,1271640.5267895428,internal,2
19,19,57,0.0001,surface_SI1000,Z,19,721,101654503,101654503,962703.1292812934,internal_correlated,2
19,19,57,0.0002,surface_SD6,X,19,721,100000000,100000000,1208293.2569103667,internal,2
19,19,57,0.0002,surface_SD6,X,19,721,100000000,100000000,1513602.032294694,internal_correlated,2
19,19,57,0.0002,surface_SD6,Z,19,721,100000000,100000000,964389.2286109328,internal,2
19,19,57,0.0002,surface_SD6,Z,19,721,100000000,100000000,1284949.7434884235,internal_correlated,2
19,19,57,0.0002,surface_SI1000,X,19,721,100000000,100000000,1643829.9419326838,internal,2
19,19,57,0.0002,surface_SI1000,X,19,721,100000000,100000000,1177073.6810275705,internal_correlated,2
19,19,57,0.0002,surface_SI1000,Z,19,721,100000000,100000000,1481367.124860292,internal,2
19,19,57,0.0002,surface_SI1000,Z,19,721,100000000,100000000,1810175.1257605476,internal_correlated,2
19,19,57,0.0003,surface_SD6,X,19,721,100000000,100000000,902448.261936407,internal,2
19,19,57,0.0003,surface_SD6,X,19,721,100000000,100000000,1572427.5754626023,internal_correlated,2
19,19,57,0.0003,surface_SD6,Z,19,721,100000000,100000000,1201718.3495226698,internal,2
19,19,57,0.0003,surface_SD6,Z,19,721,100000000,100000000,1194544.5106441625,internal_correlated,2
19,19,57,0.0003,surface_SI1000,X,19,721,100000000,100000000,1090324.2576273791,internal,2
19,19,57,0.0003,surface_SI1000,X,19,721,100000000,100000000,1484159.3275022334,internal_correlated,2
19,19,57,0.0003,surface_SI1000,Z,19,721,118168775,118168775,1237813.7691844632,internal,2
19,19,57,0.0003,surface_SI1000,Z,19,721,100000000,100000000,1547127.190993079,internal_correlated,2
19,19,57,0.0005,surface_SD6,X,19,721,100000000,100000000,1225163.6696349226,internal,2
19,19,57,0.0005,surface_SD6,X,19,721,100000000,100000000,1108961.8981594206,internal_correlated,2
19,19,57,0.0005,surface_SD6,Z,19,721,100000000,100000000,1204548.1103156595,internal,2
19,19,57,0.0005,surface_SD6,Z,19,721,100000000,100000000,1561670.2149240077,internal_correlated,2
19,19,57,0.0005,surface_SI1000,X,19,721,100000000,100000000,1322399.7462924242,internal,2
19,19,57,0.0005,surface_SI1000,X,19,721,100000000,100000000,1497948.03165253,internal_correlated,2
19,19,57,0.0005,surface_SI1000,Z,19,721,100000000,100000000,925062.0309586984,internal,2
19,19,57,0.0005,surface_SI1000,Z,19,721,100000000,100000000,1681788.9083037283,internal_correlated,2
19,19,57,0.0007,surface_SD6,X,19,721,100000000,100000000,1186839.9331170507,internal,2
19,19,57,0.0007,surface_SD6,X,19,721,100179943,100179943,1017128.0532057756,internal_correlated,2
19,19,57,0.0007,surface_SD6,Z,19,721,100000000,100000000,829707.3829617777,internal,2
19,19,57,0.0007,surface_SD6,Z,19,721,100000006,100000006,482623.31520783674,internal_correlated,2
19,19,57,0.0007,surface_SI1000,X,19,721,100000000,100000000,1566194.7033902789,internal,2
19,19,57,0.0007,surface_SI1000,X,19,721,100000000,100000000,1722671.5275168559,internal_correlated,2
19,19,57,0.0007,surface_SI1000,Z,19,721,100000000,100000000,862499.779032986,internal,2
19,19,57,0.0007,surface_SI1000,Z,19,721,100000000,100000000,1797630.1910925917,internal_correlated,2
19,19,57,0.001,surface_SD6,X,19,721,100000000,99999998,1553802.310938676,internal,2
19,19,57,0.001,surface_SD6,X,19,721,100000000,100000000,1372526.1616868305,internal_correlated,2
19,19,57,0.001,surface_SD6,Z,19,721,100966375,100966372,936941.6720223154,internal,2
19,19,57,0.001,surface_SD6,Z,19,721,100000000,100000000,1603767.3582519465,internal_correlated,2
19,19,57,0.001,surface_SI1000,X,19,721,100000000,99999995,1324843.680221975,internal,2
19,19,57,0.001,surface_SI1000,X,19,721,100000000,100000000,1618563.7749562701,internal_correlated,2
19,19,57,0.001,surface_SI1000,Z,19,721,100000000,99999993,1741988.697474721,internal,2
19,19,57,0.001,surface_SI1000,Z,19,721,100000000,100000000,2020874.5016999722,internal_correlated,2
19,19,57,0.0015,surface_SD6,X,19,721,100000000,99999889,1295631.4624713361,internal,2
19,19,57,0.0015,surface_SD6,X,19,721,100000000,99999996,1806998.7209075582,internal_correlated,2
19,19,57,0.0015,surface_SD6,Z,19,721,100000000,99999911,1236509.548609921,internal,2
19,19,57,0.0015,surface_SD6,Z,19,721,100000000,99999990,1403048.404621778,internal_correlated,2
19,19,57,0.0015,surface_SI1000,X,19,721,100000000,99999386,1322452.6532380478,internal,2
19,19,57,0.0015,surface_SI1000,X,19,721,108455886,108455853,865228.5258512312,internal_correlated,2
19,19,57,0.0015,surface_SI1000,Z,19,721,100000000,99999393,1308862.1975426201,internal,2
19,19,57,0.0015,surface_SI1000,Z,19,721,100000000,99999960,1576675.4775133145,internal_correlated,2
19,19,57,0.002,surface_SD6,X,19,721,42794208,42793206,519748.01752732735,internal,2
19,19,57,0.002,surface_SD6,X,19,721,108259278,108259121,863480.92478186,internal_correlated,2
19,19,57,0.002,surface_SD6,Z,19,721,43121888,43120885,521170.6972586428,internal,2
19,19,57,0.002,surface_SD6,Z,19,721,196000031,195999785,2221264.571239385,internal_correlated,2
19,19,57,0.002,surface_SI1000,X,19,721,7208160,7207101,91836.97056832105,internal,2
19,19,57,0.002,surface_SI1000,X,19,721,82495596,82494596,1860025.4227483808,internal_correlated,2
19,19,57,0.002,surface_SI1000,Z,19,721,7109856,7108785,113632.84427014798,internal,2
19,19,57,0.002,surface_SI1000,Z,19,721,77972679,77971679,1659962.833069338,internal_correlated,2
19,19,57,0.003,surface_SD6,X,19,721,819175,817861,6607.826828077,internal,2
19,19,57,0.003,surface_SD6,X,19,721,6552800,6551736,170738.77119775498,internal_correlated,2
19,19,57,0.003,surface_SD6,Z,19,721,819175,817693,6370.702107542,internal,2
19,19,57,0.003,surface_SD6,Z,19,721,6946016,6944949,161849.28122412408,internal_correlated,2
19,19,57,0.003,surface_SI1000,X,19,721,102375,101132,1677.0162163730001,internal,2
19,19,57,0.003,surface_SI1000,X,19,721,805600,804147,30672.595954881006,internal_correlated,2
19,19,57,0.003,surface_SI1000,Z,19,721,102375,101143,1703.6745408739996,internal,2
19,19,57,0.003,surface_SI1000,Z,19,721,805600,804145,31366.223824753208,internal_correlated,2
19,19,57,0.005,surface_SD6,X,19,721,6375,5238,225.5895670059997,internal,2
19,19,57,0.005,surface_SD6,X,19,721,25575,24269,1404.128700842,internal_correlated,2
19,19,57,0.005,surface_SD6,Z,19,721,6375,5292,225.00050953799996,internal,2
19,19,57,0.005,surface_SD6,Z,19,721,25575,24302,1454.10503781,internal_correlated,2
19,19,57,0.005,surface_SI1000,X,19,721,75,39,18.129718620999938,internal,2
19,19,57,0.005,surface_SI1000,X,19,721,6375,4485,931.9477681220001,internal_correlated,2
19,19,57,0.005,surface_SI1000,Z,19,721,25,10,7.700911250000104,internal,2
19,19,57,0.005,surface_SI1000,Z,19,721,6375,4449,923.5738557989998,internal_correlated,2
19,19,57,0.007,surface_SD6,X,19,721,25,12,7.886853038000027,internal,2
19,19,57,0.007,surface_SD6,X,19,721,25,13,9.575816430999993,internal_correlated,2
19,19,57,0.007,surface_SD6,Z,19,721,25,12,7.794280064000077,internal,2
19,19,57,0.007,surface_SD6,Z,19,721,25,11,9.440645316000001,internal_correlated,2
19,19,57,0.007,surface_SI1000,X,19,721,25,8,10.675188833999982,internal,2
19,19,57,0.007,surface_SI1000,X,19,721,375,191,160.88812562100003,internal_correlated,2
19,19,57,0.007,surface_SI1000,Z,19,721,25,11,10.59780995899996,internal,2
19,19,57,0.007,surface_SI1000,Z,19,721,25,9,14.093500821999982,internal_correlated,2
19,19,57,0.01,surface_SD6,X,19,721,25,10,10.570354787999918,internal,2
19,19,57,0.01,surface_SD6,X,19,721,25,9,14.893951043999976,internal_correlated,2
19,19,57,0.01,surface_SD6,Z,19,721,25,11,10.899352820000104,internal,2
19,19,57,0.01,surface_SD6,Z,19,721,375,189,165.204609611,internal_correlated,2
19,19,57,0.01,surface_SI1000,X,19,721,75,36,44.57227389600007,internal,2
19,19,57,0.01,surface_SI1000,X,19,721,175,91,181.42316508300004,internal_correlated,2
19,19,57,0.01,surface_SI1000,Z,19,721,75,36,44.30950127699998,internal,2
19,19,57,0.01,surface_SI1000,Z,19,721,775,389,696.8778204930001,internal_correlated,2
19,19,57,0.015,surface_SD6,X,19,721,25,11,19.41099903399993,internal,2
19,19,57,0.015,surface_SD6,X,19,721,25,11,28.08413005699998,internal_correlated,2
19,19,57,0.015,surface_SD6,Z,19,721,25,12,17.583366340999987,internal,2
19,19,57,0.015,surface_SD6,Z,19,721,25,8,28.348460370999987,internal_correlated,2
19,19,57,0.015,surface_SI1000,X,19,721,25,10,31.00634488700007,internal,2
19,19,57,0.015,surface_SI1000,X,19,721,25,13,51.378778649,internal_correlated,2
19,19,57,0.015,surface_SI1000,Z,19,721,25,7,29.731775580999965,internal,2
19,19,57,0.015,surface_SI1000,Z,19,721,25,11,52.76733592400001,internal_correlated,2
19,19,57,0.02,surface_SD6,X,19,721,25,10,27.185993215000053,internal,2
19,19,57,0.02,surface_SD6,X,19,721,25,13,39.254083598999955,internal_correlated,2
19,19,57,0.02,surface_SD6,Z,19,721,25,12,27.472696023000026,internal,2
19,19,57,0.02,surface_SD6,Z,19,721,175,88,254.80704392000018,internal_correlated,2
19,19,57,0.02,surface_SI1000,X,19,721,25,12,41.78489923699999,internal,2
19,19,57,0.02,surface_SI1000,X,19,721,75,36,192.767586606,internal_correlated,2
19,19,57,0.02,surface_SI1000,Z,19,721,75,37,116.59292477199983,internal,2
19,19,57,0.02,surface_SI1000,Z,19,721,3175,1606,7700.373981445999,internal_correlated,2
19,19,57,0.03,surface_SD6,X,19,721,25,11,45.121297424999966,internal,2
19,19,57,0.03,surface_SD6,X,19,721,175,86,465.8005922169999,internal_correlated,2
19,19,57,0.03,surface_SD6,Z,19,721,25,12,46.4845315340001,internal,2
19,19,57,0.03,surface_SD6,Z,19,721,175,88,461.69809043600003,internal_correlated,2
19,19,57,0.03,surface_SI1000,X,19,721,25,13,65.19111801099996,internal,2
19,19,57,0.03,surface_SI1000,X,19,721,25,11,101.47002454999983,internal_correlated,2
19,19,57,0.03,surface_SI1000,Z,19,721,25,13,60.76603656599991,internal,2
19,19,57,0.03,surface_SI1000,Z,19,721,25,10,101.71124697700009,internal_correlated,2
20,30,60,0.0001,honeycomb_EM3_v2,H,20,600,100000000,100000000,1808856.4864409643,internal,2
20,30,60,0.0001,honeycomb_EM3_v2,H,20,600,100000000,100000000,2995021.5266324137,internal_correlated,2
20,30,60,0.0001,honeycomb_EM3_v2,V,20,600,100000000,100000000,1470256.0487504073,internal,2
20,30,60,0.0001,honeycomb_EM3_v2,V,20,600,100000000,100000000,1487234.3855782095,internal_correlated,2
20,30,60,0.0002,honeycomb_EM3_v2,H,20,600,100000000,100000000,2132709.212782719,internal,2
20,30,60,0.0002,honeycomb_EM3_v2,H,20,600,100000000,100000000,1767345.397566017,internal_correlated,2
20,30,60,0.0002,honeycomb_EM3_v2,V,20,600,100000000,100000000,1744739.67782963,internal,2
20,30,60,0.0002,honeycomb_EM3_v2,V,20,600,100000000,100000000,1280145.8163268706,internal_correlated,2
20,30,60,0.0003,honeycomb_EM3_v2,H,20,600,100000000,100000000,1907988.5466504225,internal,2
20,30,60,0.0003,honeycomb_EM3_v2,H,20,600,100000024,100000024,975637.3436890739,internal_correlated,2
20,30,60,0.0003,honeycomb_EM3_v2,V,20,600,100000000,100000000,1167324.9600334947,internal,2
20,30,60,0.0003,honeycomb_EM3_v2,V,20,600,100000000,100000000,1997208.6745477684,internal_correlated,2
20,30,60,0.0005,honeycomb_EM3_v2,H,20,600,100000000,100000000,1401318.9417616443,internal,2
20,30,60,0.0005,honeycomb_EM3_v2,H,20,600,100000000,100000000,1256142.5109023778,internal_correlated,2
20,30,60,0.0005,honeycomb_EM3_v2,V,20,600,100000000,100000000,1218789.729308082,internal,2
20,30,60,0.0005,honeycomb_EM3_v2,V,20,600,100000000,100000000,1413761.4302661114,internal_correlated,2
20,30,60,0.0007,honeycomb_EM3_v2,H,20,600,100000000,100000000,1397363.6931580447,internal,2
20,30,60,0.0007,honeycomb_EM3_v2,H,20,600,100000000,100000000,1343009.159878483,internal_correlated,2
20,30,60,0.0007,honeycomb_EM3_v2,V,20,600,100000000,100000000,1529696.733582643,internal,2
20,30,60,0.0007,honeycomb_EM3_v2,V,20,600,100000000,100000000,2006480.3465893008,internal_correlated,2
20,30,60,0.001,honeycomb_EM3_v2,H,20,600,100000000,100000000,1447435.9538290626,internal,2
20,30,60,0.001,honeycomb_EM3_v2,H,20,600,100000000,100000000,2329276.3434233917,internal_correlated,2
20,30,60,0.001,honeycomb_EM3_v2,V,20,600,100000000,100000000,1562174.5377376748,internal,2
20,30,60,0.001,honeycomb_EM3_v2,V,20,600,100000000,100000000,1312160.0515141732,internal_correlated,2
20,30,60,0.0015,honeycomb_EM3_v2,H,20,600,100000000,100000000,1102834.7778743955,internal,2
20,30,60,0.0015,honeycomb_EM3_v2,H,20,600,100000000,100000000,1885832.2248718147,internal_correlated,2
20,30,60,0.0015,honeycomb_EM3_v2,V,20,600,100000000,100000000,1651576.0726974434,internal,2
20,30,60,0.0015,honeycomb_EM3_v2,V,20,600,100000000,100000000,1248969.3204788573,internal_correlated,2
20,30,60,0.002,honeycomb_EM3_v2,H,20,600,109422823,109422822,1103227.2766179608,internal,2
20,30,60,0.002,honeycomb_EM3_v2,H,20,600,100000000,100000000,1825565.3290198417,internal_correlated,2
20,30,60,0.002,honeycomb_EM3_v2,V,20,600,100000000,99999999,1385441.5230174968,internal,2
20,30,60,0.002,honeycomb_EM3_v2,V,20,600,100000000,100000000,1920293.9758903855,internal_correlated,2
20,30,60,0.003,honeycomb_EM3_v2,H,20,600,100000000,99999968,1117733.5173214853,internal,2
20,30,60,0.003,honeycomb_EM3_v2,H,20,600,100000000,100000000,2638662.333204887,internal_correlated,2
20,30,60,0.003,honeycomb_EM3_v2,V,20,600,100000000,99999999,1261208.6489024092,internal,2
20,30,60,0.003,honeycomb_EM3_v2,V,20,600,100000021,100000021,1906527.540858481,internal_correlated,2
20,30,60,0.005,honeycomb_EM3_v2,H,20,600,60149068,60148068,688422.9489737647,internal,2
20,30,60,0.005,honeycomb_EM3_v2,H,20,600,100000000,99999940,1811349.2839240765,internal_correlated,2
20,30,60,0.005,honeycomb_EM3_v2,V,20,600,100000000,99999758,1736537.2555322633,internal,2
20,30,60,0.005,honeycomb_EM3_v2,V,20,600,100000000,99999992,1939211.0654941653,internal_correlated,2
20,30,60,0.007,honeycomb_EM3_v2,H,20,600,4638375,4637146,31362.066728202997,internal,2
20,30,60,0.007,honeycomb_EM3_v2,H,20,600,81355083,81354083,1750212.5112217334,internal_correlated,2
20,30,60,0.007,honeycomb_EM3_v2,V,20,600,16638375,16637374,107551.101499353,internal,2
20,30,60,0.007,honeycomb_EM3_v2,V,20,600,140231456,140231178,1652518.5777221462,internal_correlated,2
20,30,60,0.01,honeycomb_EM3_v2,H,20,600,204775,203641,3891.979841213,internal,2
20,30,60,0.01,honeycomb_EM3_v2,H,20,600,2638375,2637300,48632.593331947995,internal_correlated,2
20,30,60,0.01,honeycomb_EM3_v2,V,20,600,819175,817527,14560.888349142002,internal,2
20,30,60,0.01,honeycomb_EM3_v2,V,20,600,11173088,11172052,352331.2843565188,internal_correlated,2
20,30,60,0.015,honeycomb_EM3_v2,H,20,600,12775,10863,4085.471078305,internal,2
20,30,60,0.015,honeycomb_EM3_v2,H,20,600,51175,50062,6458.054429249,internal_correlated,2
20,30,60,0.015,honeycomb_EM3_v2,V,20,600,12775,11522,4095.8955577609995,internal,2
20,30,60,0.015,honeycomb_EM3_v2,V,20,600,102375,101332,12263.119587898,internal_correlated,2
20,30,60,0.02,honeycomb_EM3_v2,H,20,600,3175,1709,21164.558314532,internal,2
20,30,60,0.02,honeycomb_EM3_v2,H,20,600,6375,4758,13726.866617143,internal_correlated,2
20,30,60,0.02,honeycomb_EM3_v2,V,20,600,25,13,191.5291301110001,internal,2
20,30,60,0.02,honeycomb_EM3_v2,V,20,600,6375,5160,13649.695172279999,internal_correlated,2
20,30,60,0.03,honeycomb_EM3_v2,H,20,600,75,38,5938.1668970890005,internal,2
20,30,60,0.03,honeycomb_EM3_v2,H,20,600,375,191,30831.245732083,internal_correlated,2
20,30,60,0.03,honeycomb_EM3_v2,V,20,600,25,9,2608.766844022,internal,2
20,30,60,0.03,honeycomb_EM3_v2,V,20,600,25,11,2194.863111393,internal_correlated,2
20,30,60,0.0001,honeycomb_PC3,V,20,1500,100000000,100000000,1606059.6085752402,internal,2
20,30,60,0.0001,honeycomb_SD6,H,20,1500,100000000,100000000,1471227.8158581438,internal,2
20,30,60,0.0001,honeycomb_SD6,H,20,1500,100000000,100000000,1281154.7520705597,internal_correlated,2
20,30,60,0.0001,honeycomb_SD6,V,20,1500,100000000,100000000,1201113.8411668753,internal,2
20,30,60,0.0001,honeycomb_SD6,V,20,1500,100000000,100000000,1132856.0653387234,internal_correlated,2
20,30,60,0.0001,honeycomb_SI1000,H,20,1500,100000000,100000000,869734.2957482347,internal,2
20,30,60,0.0001,honeycomb_SI1000,H,20,1500,100000000,100000000,1325236.8347503948,internal_correlated,2
20,30,60,0.0001,honeycomb_SI1000,V,20,1500,100000000,100000000,917813.9346866811,internal,2
20,30,60,0.0001,honeycomb_SI1000,V,20,1500,100000000,100000000,1480634.1787908664,internal_correlated,2
20,30,60,0.0002,honeycomb_PC3,H,20,1500,100000000,100000000,1134412.3276304575,internal,2
20,30,60,0.0002,honeycomb_PC3,V,20,1500,100000000,100000000,1113299.1966078747,internal,2
20,30,60,0.0002,honeycomb_SD6,H,20,1500,100000000,100000000,1273521.0137620366,internal,2
20,30,60,0.0002,honeycomb_SD6,H,20,1500,100000000,100000000,1130294.3704255514,internal_correlated,2
20,30,60,0.0002,honeycomb_SD6,V,20,1500,100000000,100000000,2807189.895615544,internal,2
20,30,60,0.0002,honeycomb_SD6,V,20,1500,100000000,100000000,1130774.0757444468,internal_correlated,2
20,30,60,0.0002,honeycomb_SI1000,H,20,1500,100000000,99999999,1423901.1342489016,internal,2
20,30,60,0.0002,honeycomb_SI1000,H,20,1500,100000000,100000000,1112244.7295098791,internal_correlated,2
20,30,60,0.0002,honeycomb_SI1000,V,20,1500,100000000,100000000,1469354.064457939,internal,2
20,30,60,0.0002,honeycomb_SI1000,V,20,1500,100000000,100000000,1178345.1174331675,internal_correlated,2
20,30,60,0.0003,honeycomb_PC3,H,20,1500,100000000,100000000,1303119.7360201187,internal,2
20,30,60,0.0003,honeycomb_PC3,V,20,1500,100000000,100000000,1184721.0315848684,internal,2
20,30,60,0.0003,honeycomb_SD6,H,20,1500,100000000,100000000,1121426.948667529,internal,2
20,30,60,0.0003,honeycomb_SD6,H,20,1500,100000000,100000000,1278942.895830788,internal_correlated,2
20,30,60,0.0003,honeycomb_SD6,V,20,1500,100000000,100000000,1049756.9092366484,internal,2
20,30,60,0.0003,honeycomb_SD6,V,20,1500,100000000,100000000,928173.4967608072,internal_correlated,2
20,30,60,0.0003,honeycomb_SI1000,H,20,1500,100000000,99999923,985409.6295300022,internal,2
20,30,60,0.0003,honeycomb_SI1000,H,20,1500,100000000,99999999,1319870.8566875977,internal_correlated,2
20,30,60,0.0003,honeycomb_SI1000,V,20,1500,100000000,99999994,955071.6062977503,internal,2
20,30,60,0.0003,honeycomb_SI1000,V,20,1500,100000000,100000000,1417405.5749714512,internal_correlated,2
20,30,60,0.0005,honeycomb_PC3,V,20,1500,100000000,100000000,1136450.3601855265,internal,2
20,30,60,0.0005,honeycomb_SD6,H,20,1500,100000000,99999984,1182811.2933135957,internal,2
20,30,60,0.0005,honeycomb_SD6,H,20,1500,100000000,100000000,1626464.4239077037,internal_correlated,2
20,30,60,0.0005,honeycomb_SD6,V,20,1500,100000000,100000000,1334451.8299818959,internal,2
20,30,60,0.0005,honeycomb_SD6,V,20,1500,100000000,100000000,1459475.293942782,internal_correlated,2
20,30,60,0.0005,honeycomb_SI1000,H,20,1500,6913248,6912167,100466.98062369903,internal,2
20,30,60,0.0005,honeycomb_SI1000,H,20,1500,100000000,99999232,1637291.604976162,internal_correlated,2
20,30,60,0.0005,honeycomb_SI1000,V,20,1500,32799968,32798957,398882.2054437214,internal,2
20,30,60,0.0005,honeycomb_SI1000,V,20,1500,100000000,99999913,1602043.618732647,internal_correlated,2
20,30,60,0.0007,honeycomb_PC3,H,20,1500,37500000,37500000,622629.9060182597,internal,2
20,30,60,0.0007,honeycomb_PC3,V,20,1500,100000000,100000000,1444908.6114286727,internal,2
20,30,60,0.0007,honeycomb_SD6,H,20,1500,100000000,99999676,1547261.1921990723,internal,2
20,30,60,0.0007,honeycomb_SD6,H,20,1500,100000000,99999995,1587057.6341075718,internal_correlated,2
20,30,60,0.0007,honeycomb_SD6,V,20,1500,100000000,99999963,1306597.5890134093,internal,2
20,30,60,0.0007,honeycomb_SD6,V,20,1500,100000003,100000001,870495.7998513123,internal_correlated,2
20,30,60,0.0007,honeycomb_SI1000,H,20,1500,204775,203772,4256.532423573,internal,2
20,30,60,0.0007,honeycomb_SI1000,H,20,1500,4553952,4552804,126478.89136953818,internal_correlated,2
20,30,60,0.0007,honeycomb_SI1000,V,20,1500,819175,817624,16309.070885064002,internal,2
20,30,60,0.0007,honeycomb_SI1000,V,20,1500,20282592,20281569,462244.8816849394,internal_correlated,2
20,30,60,0.001,honeycomb_PC3,V,20,1500,100000000,100000000,1243057.1550773869,internal,2
20,30,60,0.001,honeycomb_SD6,H,20,1500,9731296,9730236,104794.50325502492,internal,2
20,30,60,0.001,honeycomb_SD6,H,20,1500,100000000,99999676,1549462.4587938583,internal_correlated,2
20,30,60,0.001,honeycomb_SD6,V,20,1500,48889056,48888049,507015.9483156926,internal,2
20,30,60,0.001,honeycomb_SD6,V,20,1500,100000007,99999965,1118393.2180246583,internal_correlated,2
20,30,60,0.001,honeycomb_SI1000,H,20,1500,6375,5368,3162.956761028,internal,2
20,30,60,0.001,honeycomb_SI1000,H,20,1500,102375,101258,9014.418163629005,internal_correlated,2
20,30,60,0.001,honeycomb_SI1000,V,20,1500,14000,12613,9042.638618703997,internal,2
20,30,60,0.001,honeycomb_SI1000,V,20,1500,409575,407737,35299.881848795994,internal_correlated,2
20,30,60,0.0015,honeycomb_SD6,H,20,1500,204775,203280,4544.616353261983,internal,2
20,30,60,0.0015,honeycomb_SD6,H,20,1500,4062432,4061288,97676.52053575375,internal_correlated,2
20,30,60,0.0015,honeycomb_SD6,V,20,1500,485600,484234,14504.644589669013,internal,2
20,30,60,0.0015,honeycomb_SD6,V,20,1500,17595616,17594596,492200.8369107546,internal_correlated,2
20,30,60,0.0015,honeycomb_SI1000,H,20,1500,25,13,538.189963631,internal,2
20,30,60,0.0015,honeycomb_SI1000,H,20,1500,25,13,175.526341418,internal_correlated,2
20,30,60,0.0015,honeycomb_SI1000,V,20,1500,25,11,436.21219316400004,internal,2
20,30,60,0.0015,honeycomb_SI1000,V,20,1500,3175,2141,20486.106404159,internal_correlated,2
20,30,60,0.002,honeycomb_SD6,H,20,1500,12775,11367,3714.607274965012,internal,2
20,30,60,0.002,honeycomb_SD6,H,20,1500,204775,203335,13211.862688295001,internal_correlated,2
20,30,60,0.002,honeycomb_SD6,V,20,1500,25575,23716,7305.547508742013,internal,2
20,30,60,0.002,honeycomb_SD6,V,20,1500,409575,408391,26910.365113133998,internal_correlated,2
20,30,60,0.002,honeycomb_SI1000,H,20,1500,25,12,1675.3543680879957,internal,2
20,30,60,0.002,honeycomb_SI1000,H,20,1500,25,13,1495.491226135,internal_correlated,2
20,30,60,0.002,honeycomb_SI1000,V,20,1500,775,393,51327.870001241994,internal,2
20,30,60,0.002,honeycomb_SI1000,V,20,1500,75,35,4416.93364493,internal_correlated,2
20,30,60,0.003,honeycomb_PC3,H,20,1500,819175,817408,9650.519720283999,internal,2
20,30,60,0.003,honeycomb_PC3,V,20,1500,1638375,1637275,19105.084993881,internal,2
20,30,60,0.003,honeycomb_SD6,H,20,1500,375,179,4635.747005298001,internal,2
20,30,60,0.003,honeycomb_SD6,H,20,1500,25,12,258.26033882,internal_correlated,2
20,30,60,0.003,honeycomb_SD6,V,20,1500,75,39,854.7960926830001,internal,2
20,30,60,0.003,honeycomb_SD6,V,20,1500,6375,4542,32514.779719951002,internal_correlated,2
20,30,60,0.003,honeycomb_SI1000,H,20,1500,25,11,6120.287836775,internal,2
20,30,60,0.003,honeycomb_SI1000,H,20,1500,25,10,10322.582463244,internal_correlated,2
20,30,60,0.003,honeycomb_SI1000,V,20,1500,375,192,102555.0595945,internal,2
20,30,60,0.003,honeycomb_SI1000,V,20,1500,25,5,10247.649301313,internal_correlated,2
20,30,60,0.005,honeycomb_PC3,H,20,1500,6375,4868,5348.7600336,internal,2
20,30,60,0.005,honeycomb_PC3,H,20,1500,51175,50072,6986.624697955,internal_correlated,2
20,30,60,0.005,honeycomb_PC3,V,20,1500,6375,5264,5682.472148249,internal,2
20,30,60,0.005,honeycomb_PC3,V,20,1500,102375,101359,13739.689423083,internal_correlated,2
20,30,60,0.005,honeycomb_SD6,H,20,1500,25,11,2415.004389837,internal,2
20,30,60,0.005,honeycomb_SD6,H,20,1500,25,10,3598.4110251959996,internal_correlated,2
20,30,60,0.005,honeycomb_SD6,V,20,1500,25,10,2437.854527366,internal,2
20,30,60,0.005,honeycomb_SD6,V,20,1500,25,13,3687.741477283,internal_correlated,2
20,30,60,0.005,honeycomb_SI1000,H,20,1500,25,11,39284.039928532,internal,2
20,30,60,0.005,honeycomb_SI1000,H,20,1500,16,6,76817.27863533399,internal_correlated,2
20,30,60,0.005,honeycomb_SI1000,V,20,1500,75,36,127119.82099499,internal,2
20,30,60,0.005,honeycomb_SI1000,V,20,1500,25,11,65481.15346569301,internal_correlated,2
20,30,60,0.007,honeycomb_PC3,H,20,1500,75,39,1086.691056272,internal,2
20,30,60,0.007,honeycomb_PC3,H,20,1500,3175,1908,20449.944631833998,internal_correlated,2
20,30,60,0.007,honeycomb_PC3,V,20,1500,1575,797,26700.906960831,internal,2
20,30,60,0.007,honeycomb_PC3,V,20,1500,25,13,147.86995153500004,internal_correlated,2
20,30,60,0.007,honeycomb_SD6,H,20,1500,25,9,5471.671643916,internal,2
20,30,60,0.007,honeycomb_SD6,H,20,1500,1050,494,851705.6346526429,internal_correlated,2
20,30,60,0.007,honeycomb_SD6,V,20,1500,25,12,7101.43429647,internal,2
20,30,60,0.007,honeycomb_SD6,V,20,1500,75,38,48057.723063021,internal_correlated,2
20,30,60,0.007,honeycomb_SI1000,H,20,1500,25,10,119390.996958532,internal,2
20,30,60,0.007,honeycomb_SI1000,V,20,1500,25,12,117480.39997493099,internal,2
20,30,60,0.01,honeycomb_PC3,H,20,1500,75,36,4892.474416139999,internal,2
20,30,60,0.01,honeycomb_PC3,H,20,1500,25,8,2113.760673265,internal_correlated,2
20,30,60,0.01,honeycomb_PC3,V,20,1500,25,12,1753.6065979569998,internal,2
20,30,60,0.01,honeycomb_PC3,V,20,1500,175,81,13840.578420377,internal_correlated,2
20,30,60,0.01,honeycomb_SD6,H,20,1500,25,11,12722.587049096,internal,2
20,30,60,0.01,honeycomb_SD6,H,20,1500,25,10,51533.603062715,internal_correlated,2
20,30,60,0.01,honeycomb_SD6,V,20,1500,25,10,14831.530874912,internal,2
20,30,60,0.01,honeycomb_SD6,V,20,1500,25,12,67262.95441846902,internal_correlated,2
20,30,60,0.015,honeycomb_PC3,H,20,1500,25,13,5288.612043245,internal,2
20,30,60,0.015,honeycomb_PC3,H,20,1500,25,13,12245.315053143,internal_correlated,2
20,30,60,0.015,honeycomb_PC3,V,20,1500,175,89,38386.982836071,internal,2
20,30,60,0.015,honeycomb_PC3,V,20,1500,75,34,38554.317685206,internal_correlated,2
20,30,60,0.015,honeycomb_SD6,H,20,1500,25,16,35999.66459132894,internal,2
20,30,60,0.015,honeycomb_SD6,V,20,1500,25,10,24267.795425313998,internal,2
20,30,60,0.02,honeycomb_PC3,H,20,1500,25,12,9994.95221892,internal,2
20,30,60,0.02,honeycomb_PC3,H,20,1500,25,9,36608.55487774,internal_correlated,2
20,30,60,0.02,honeycomb_PC3,V,20,1500,25,13,11754.354275457,internal,2
20,30,60,0.02,honeycomb_PC3,V,20,1500,25,11,38733.236634562,internal_correlated,2
20,30,60,0.02,honeycomb_SD6,H,20,1500,25,13,62669.97666774801,internal,2
20,30,60,0.02,honeycomb_SD6,V,20,1500,25,9,34016.644675357995,internal,2
20,30,60,0.03,honeycomb_PC3,H,20,1500,75,38,87540.90105085202,internal,2
20,30,60,0.03,honeycomb_PC3,V,20,1500,25,12,34040.541884417995,internal,2
20,30,60,0.03,honeycomb_PC3,V,20,1500,25,12,133905.474464732,internal_correlated,2
20,30,60,0.03,honeycomb_SD6,H,20,1500,25,13,42597.345577643,internal,2
20,30,60,0.03,honeycomb_SD6,V,20,1500,25,13,57041.128707289,internal,2


==> anc/repo/requirements.txt <==
matplotlib
networkx
numpy
pymatching
pytest
scipy
stim
stimcirq


==> anc/repo/src/circuit_diagrams.py <==
"""Hacked together code for visualizing the 3d structure of the circuits."""


import math
from typing import Iterator, List, Dict, Any, Tuple

import stim

from noise import ANY_CLIFFORD_2_OPS


def _iter_circuit(c: stim.Circuit, reps: int, nested: int) -> Iterator[stim.CircuitInstruction]:
    for _ in range(reps):
        for op in c:
            if isinstance(op, stim.CircuitRepeatBlock):
                yield from _iter_circuit(op.body_copy(), op.repeat_count if nested <= 0 else 1, nested - 1)
            elif isinstance(op, stim.CircuitInstruction):
                if nested <= 0 or op.name == "QUBIT_COORDS":
                    yield op
            else:
                raise NotImplementedError()


def diagram_2d(values: Dict[complex, Any]):
    assert all(v.real == int(v.real) for v in values)
    assert all(v.imag == int(v.imag) for v in values)
    assert all(v.real >= 0 and v.imag >= 0 for v in values)
    w = int(max((v.real for v in values), default=0) + 1)
    h = int(max((v.imag for v in values), default=0) + 1)
    s = ""
    for y in range(h):
        line = ""
        for x in range(w):
            c = str(values.get(x + y * 1j, " "))
            for k in range(len(c) - 1):
                assert line.endswith(" ")
                line = line[:-1]
            line += c
        s += line.rstrip() + "\n"
    return s.rstrip()


def diagram_3d(values: List[Dict[complex, Any]], connector_levels: List[List[Tuple[complex, complex]]]):
    min_r = min(c.real for lvl in values for c in lvl.keys())
    max_r = max(c.real for lvl in values for c in lvl.keys())
    min_i = min(c.imag for lvl in values for c in lvl.keys())
    max_i = max(c.imag for lvl in values for c in lvl.keys())
    x_span = 1j * (len(values) + 2)
    y_span = 1 * (len(values) + 3)
    z_span = (1 + 1j) * 1

    def round_complex(c: complex) -> complex:
        return math.ceil(c.real) + math.ceil(c.imag) * 1j

    def plot(xy: complex, z: int) -> complex:
        return round_complex((xy.real + 1) * x_span + (xy.imag + 2) * y_span + z * z_span)

    plotted_connectors = []
    plotted_values = {
        plot(xy, z): c
        for z, vs in enumerate(values)
        for xy, c in vs.items()
    }
    for z, (lvl, vs) in enumerate(zip(connector_levels, values)):
        for a, b in lvl:
            v1 = min(a.real, b.real)
            v2 = max(b.real, a.real)
            w1 = min(a.imag, b.imag)
            w2 = max(b.imag, a.imag)
            if v1 == min_r and v2 == max_r:
                v1 += a.imag * 1j
                v2 += b.imag * 1j
                plotted_connectors.append((plot(v1, z), plot(v1 - 0.5, z)))
                plotted_connectors.append((plot(v2, z), plot(v2 + 0.5, z)))
                plotted_values[plot(v1 - 0.5, z)] = '~'
                plotted_values[plot(v2 + 0.5, z)] = '~'
            elif w1 == min_i and w2 == max_i:
                w1 *= 1j
                w2 *= 1j
                w1 += a.real
                w2 += b.real
                plotted_connectors.append((plot(w1, z), plot(w1 - 0.5j, z)))
                plotted_connectors.append((plot(w2, z), plot(w2 + 0.5j, z)))
                plotted_values[plot(w1 - 0.5j, z)] = '~'
                plotted_values[plot(w2 + 0.5j, z)] = '~'
            else:
                plotted_connectors.append((plot(a, z), plot(b, z)))

    projected = {}
    for p1, p2 in plotted_connectors:
        if p1.real == p2.real:
            r = p1.real
            i1, i2 = int(p1.imag), int(p2.imag)
            i1, i2 = min(i1, i2), max(i1, i2) + 1
            for k in range(i1, i2):
                key = r + k*1j
                if projected.get(key, " ") in "-+":
                    projected[key] = "+"
                else:
                    projected[key] = "|"
        if p1.imag == p2.imag:
            r = p1.imag
            i1, i2 = int(p1.real), int(p2.real)
            i1, i2 = min(i1, i2), max(i1, i2) + 1
            for k in range(i1, i2):
                key = r*1j + k
                if projected.get(key, " ") in "|+":
                    projected[key] = "+"
                elif projected.get(key, " ") in "-":
                    projected[key] = "="
                else:
                    projected[key] = "-"

    for p, c in plotted_values.items():
        projected[p] = c

    return diagram_2d(projected)


def plot_circuit(c: stim.Circuit, only_repeat_block: bool):
    i2q: Dict[int, complex] = {}
    seen_coords = set()
    levels: List[Dict[complex, str]] = []
    connectors: List[List[Tuple[complex, complex]]] = []
    cur_level: Dict[complex, str] = {}
    cur_connectors: List[Tuple[complex, complex]] = []
    for op in _iter_circuit(c, 1, only_repeat_block):
        if op.name == "QUBIT_COORDS":
            for t in op.targets_copy():
                q = t.value
                r, i = op.gate_args_copy()
                p = r + i * 2j
                assert q not in i2q
                i2q[q] = p
                assert p not in seen_coords
                seen_coords.add(p)
        elif op.name in ["M", "R", "H", "H_YZ", "C_XYZ", "C_ZYX", "MR", "MY", "MX"]:
            s = op.name
            if op.name == "H_YZ":
                s = "G"
            if op.name == "C_XYZ" or op.name == "C_ZYX":
                s = "C"
            if op.name == "MX" or op.name == "MY":
                s = "m"
            if op.name == "MR":
                s = "D"
            for t in op.targets_copy():
                q = i2q[t.value]
                assert q not in cur_level
                cur_level[q] = s
        elif op.name in ANY_CLIFFORD_2_OPS:
            qs = [t.value for t in op.targets_copy()]
            for k in range(0, len(qs), 2):
                q1 = i2q[qs[k]]
                q2 = i2q[qs[k+1]]
                assert q1 not in cur_level
                cur_level[q1] = "@" if len(op.name) == 2 else op.name[0]
                assert q2 not in cur_level
                cur_level[q2] = op.name[-1]
                cur_connectors.append((q1, q2))
        elif op.name == "TICK":
            levels.append(cur_level)
            connectors.append(cur_connectors)
            cur_level = {}
            cur_connectors = []
        elif op.name in ["DETECTOR", "OBSERVABLE_INCLUDE", "SHIFT_COORDS"]:
            pass
        elif op.name in ["X_ERROR", "DEPOLARIZE1", "DEPOLARIZE2"]:
            pass
        elif op.name == "MPP":
            ts = op.targets_copy()
            groups = [[]]
            for t in ts:
                if t.is_combiner:
                    groups.pop()
                else:
                    groups[-1].append(t)
                    groups.append([])
            groups.pop()
            for g in groups:
                assert 1 <= len(g) <= 2
                for t in g:
                    q = i2q[t.value]
                    assert q not in cur_level
                    if t.is_x_target:
                        cur_level[q] = 'x'
                    elif t.is_y_target:
                        cur_level[q] = 'y'
                    elif t.is_z_target:
                        cur_level[q] = 'z'
                    else:
                        raise NotImplementedError()
                if  len(g) == 2:
                    cur_connectors.append((i2q[g[0].value], i2q[g[1].value]))
        else:
            raise NotImplementedError(op.name)
    if cur_level:
        levels.append(cur_level)
        connectors.append(cur_connectors)
    for level in levels:
        for q in i2q.values():
            if q not in level:
                level[q] = "\\"
    return diagram_3d(levels, connectors)


==> anc/repo/src/circuit_diagrams_test.py <==
from circuit_diagrams import plot_circuit
from honeycomb_circuit import generate_honeycomb_circuit
from honeycomb_layout import HoneycombLayout


def assert_same_diagram(actual, expected):
    s1 = str(actual)
    s2 = str(expected)
    if s1.strip() != s2.strip():
        import cirq
        print()
        print("!!!!!!")
        print(s1)
        print("!!!!!!")
        assert False, "Actual:\n.\n" + s1 + "\n.\nExpected:\n.\n" + s2 + "\n.\nDIFF:\n\n" + cirq.testing.highlight_text_differences(s1, s2)


def test_plot_SD6():
    assert_same_diagram(plot_circuit(generate_honeycomb_circuit(HoneycombLayout(
        noise=0.001,
        data_width=2,
        data_height=6,
        sub_rounds=13,
        style="SD6",
        obs="V",
    )), only_repeat_block=True), r"""
                                                                                                            ~
                                                                                                            |
                                                                          ~                                 |
                                                                          |                                 |
                                    X   ~                               \ |                                 X
                                    |M  |                                R|                                  \
                                    | \ |                                 X                                   X
                                    |  R|                                  \                                  |M
                                    |   X                                   X                                 | \
                                    |    \                                  |M                                |  R
                                    |                                       |                                 |
                                    |                                       |                                 |
                  @--------X        @        \        @        X--------@   |    X--------@        \        @-+------X
                   C        \        C        R       |C        M        C  |     \        C        R        C|       M
                    @        X--------@        X------+-@        \        @-+------X        @--------X        @        \
                    |C        M        C        \     |  C        R        C|       M        C        \        C        R
                  ~-+-@        \        @--------X    |   @--------X        @        \        @        X--------@        X----~
                    |  C        R        C        M   |    C        \        C        R       |C        M        C        \
                    |                                 |                                       |
                    |                                 |                                       |
                  \ |                                 X                                   X   |
                   R|                                  \                                  |M  |
                    X                                   X                                 | \ |
                     \                                  |M                                |  R|
                      X                                 | \                               |   X
                      |M                                |  R                              |    \
                      |                                 |                                 |
                      |                                 |                                 |
              ~---@   |    X--------@        \        @-+------X        @--------X        @        \        @        X----~
                   C  |     \        C        R        C|       M        C        \        C        R       |C        M
                    @-+------X        @--------X        @        \        @        X--------@        X------+-@        \
                     C|       M        C        \        C        R       |C        M        C        \     |  C        R
                      @        \        @        X--------@        X------+-@        \        @--------X    ~   @--------X
                       C        R       |C        M        C        \     |  C        R        C        M        C        \
                                        |                                 ~
                                        |
                                        ~
    """)


def test_plot_PC3():
    assert_same_diagram(plot_circuit(generate_honeycomb_circuit(HoneycombLayout(
        noise=0.001,
        data_width=2,
        data_height=6,
        sub_rounds=20,
        style="PC3",
        obs="V",
    )), only_repeat_block=True), r"""
                                                ~
                         ~                      |
                        M|                      X                       X ~
                         X                       X                      |M|
                          X                      |M                     | X
                          |                      |                      |
                          |                      |                      |
            X     X-----@ |   X-----X     M     @+----X     X-----X     @     M
          ~-+Y     M     X+----X     Y-----X     X     M     Y     X-----X     X--~
            | @-----X     Y     M     @     X-----Y     X----+@     M     Y-----X
            |                         |                      |
            |                         |                      |
            X                       X |                     M|
             X                      |M|                      X
             |M                     | X                       X
             |                      |                         |
             |                      |                         |
            @+----X     X-----X     @     M     X     X-----@ |   X-----X     M
             X     M     Y     X-----X     X----+Y     M     X+----X     Y-----X
           ~--Y     X----+@     M     Y-----X   | @-----X     Y     M     @     X--~
                         |                      ~                         |
                         ~                                                |
                                                                          ~
    """)


def test_plot_EM3():
    assert_same_diagram(plot_circuit(generate_honeycomb_circuit(HoneycombLayout(
        noise=0.001,
        data_width=2 * 2,
        data_height=6 * 2,
        sub_rounds=20,
        style="EM3",
        obs="V",
    )), only_repeat_block=True), r"""
                        ~                                                                       ~
                        |                                                ~                      |                                                ~
         ~--y           y           y-----------y ~         y           y+----------y           y           y-----------y ~         y           y+-~
             z-----------z           z           z+---------+z           z           z-----------z           z           z+---------+z           z
              x           x----------+x           x         | x-----------x           x           x----------+x           x         | x-----------x
              |                      |                      |                         |                      |                      |
              |                      |                      |                         |                      |                      |
              |                      |                      |                         |                      |                      |
              |                      |                      |                         |                      |                      |
              |                      |                      |                         |                      |                      |
              |                      |                      |                         |                      |                      |
              |                      |                      |                         |                      |                      |
         ~--y |         y           y+----------y           y           y-----------y |         y           y+----------y           y           y--~
             z+---------+z           z           z-----------z           z           z+---------+z           z           z-----------z           z
              x         | x-----------x           x           x----------+x           x         | x-----------x           x           x----------+x
                        |                         |                      |                      |                         |                      |
                        |                         |                      |                      |                         |                      |
                        |                         |                      |                      |                         |                      |
                        |                         |                      |                      |                         |                      |
                        |                         |                      |                      |                         |                      |
                        |                         |                      |                      |                         |                      |
                        |                         |                      |                      |                         |                      |
         ~--y           y           y-----------y |         y           y+----------y           y           y-----------y |         y           y+-~
             z-----------z           z           z+---------+z           z           z-----------z           z           z+---------+z           z
              x           x----------+x           x         | x-----------x           x           x----------+x           x         | x-----------x
              |                      |                      |                         |                      |                      |
              |                      |                      |                         |                      |                      |
              |                      |                      |                         |                      |                      |
              |                      |                      |                         |                      |                      |
              |                      |                      |                         |                      |                      |
              |                      |                      |                         |                      |                      |
              |                      |                      |                         |                      |                      |
         ~--y |         y           y+----------y           y           y-----------y |         y           y+----------y           y           y--~
             z+---------+z           z           z-----------z           z           z+---------+z           z           z-----------z           z
              x         | x-----------x           x           x----------+x           x         | x-----------x           x           x----------+x
                        ~                         |                      |                      ~                         |                      |
                                                  |                      ~                                                |                      ~
                                                  ~                                                                       ~
    """)


==> anc/repo/src/collect_data.py <==
import csv
import dataclasses
import math
import pathlib
import time
import numpy as np
from typing import Optional, Tuple, Dict, List, Callable, Any

import stim

from decoding import sample_decode_count_correct
from probability_util import log_binomial, binary_search

CSV_HEADER = ",".join([
    "data_width",
    "data_height",
    "rounds",
    "noise",
    "circuit_style",
    "preserved_observable",
    "code_distance",
    "num_qubits",
    "num_shots",
    "num_correct",
    "total_processing_seconds",
    "decoder",
    "version",
])
CSV_HEADER_VERSION = 2


@dataclasses.dataclass(frozen=True, unsafe_hash=True, order=True)
class DecodingProblemDesc:
    # noinspection PyUnresolvedReferences
    """Succinct data summarizing a decoding problem.

    Attributes:
        data_width: The width of the grid of data qubits.
        data_height: The height of the grid of data qubits.
        code_distance: int
        num_qubits: int
        rounds: Identifying information about the problem. The width of the grid of data qubits.
        noise: int
        circuit_style: str
        preserved_observable: str
        decoder: The name of the decoder that was used.
    """
    data_width: int
    data_height: int
    code_distance: int
    num_qubits: int
    rounds: int
    noise: float
    circuit_style: str
    preserved_observable: str
    decoder: str

    def with_changes(self,
                     *,
                     data_width: Optional[int] = None,
                     data_height: Optional[int] = None,
                     code_distance: Optional[int] = None,
                     num_qubits: Optional[int] = None,
                     rounds: Optional[int] = None,
                     noise: Optional[float] = None,
                     circuit_style: Optional[str] = None,
                     preserved_observable: Optional[str] = None,
                     decoder: Optional[str] = None,
    ) -> 'DecodingProblemDesc':
        return DecodingProblemDesc(
            data_width=self.data_width if data_width is None else data_width,
            data_height=self.data_height if data_height is None else data_height,
            code_distance=self.code_distance if code_distance is None else code_distance,
            num_qubits=self.num_qubits if num_qubits is None else num_qubits,
            rounds=self.rounds if rounds is None else rounds,
            noise=self.noise if noise is None else noise,
            circuit_style=self.circuit_style if circuit_style is None else circuit_style,
            preserved_observable=self.preserved_observable if preserved_observable is None else preserved_observable,
            decoder=self.decoder if decoder is None else decoder,
        )


@dataclasses.dataclass
class DecodingProblem:
    # noinspection PyUnresolvedReferences
    """Defines a decoding problem to sample from.

    Attributes:
        desc: Identifying information about the problem.
        circuit_maker: Produces a stim circuit with annotated noise and detectors.
    """
    desc: DecodingProblemDesc
    circuit_maker: Callable[[], stim.Circuit]


def collect_simulated_experiment_data(problems: List[DecodingProblem],
                                      *,
                                      min_shots: int,
                                      max_shots: int,
                                      max_batch: Optional[int] = None,
                                      max_sample_std_dev: float = 1,
                                      min_seen_logical_errors: int,
                                      out_path: Optional[str],
                                      discard_previous_data: bool):
    """
    Args:
        problems: The decoding problems to collect sample data from.
        min_shots: The minimum number of samples to take from each case.

            This property effectively controls the quality of estimates of error rates when the true
            error is close to 50%

        max_shots: The maximum cutoff number of samples to take from each case.

            This property effectively controls the "noise floor" below which error rates cannot
            be estimated well. For example, setting this to 1e6 means that error rates below
            5e-5 will have estimates with large similar-relative-likelihood regions.

            This property overrides all the properties that ask for more samples until some
            statistical requirement is met.
        max_sample_std_dev: Defaults to irrelevant. When this is set, more samples will be taken
            until sqrt(p * (1-p) / n) is at most this value, where n is the number of shots sampled
            and p is the number of logical errors seen divided by n. Note that p is not round
            adjusted; you may need to set max_sample_std_dev lower to account for the total-to-round
            conversion.

            This property is intended for controlling the quality of estimates of error rates when
            the true error rate is close to 50%.
        min_seen_logical_errors: More samples will be taken until the number of logical errors seen
            is at least this large. Set to 10 or 100 for fast estimates. Set to 1000 or 10000 for
            good statistical estimates of low probability errors.
        out_path: Where to write the CSV sample statistic data. Setting this to none doesn't write
            to file; only writes to stdout.
        max_batch: Defaults to unused. If set, then at most this many shots are collected at one
            time.
        discard_previous_data: If set, `out_path` is overwritten. If not set, `out_path` will be
            appended to (or created if needed).
    """
    print(CSV_HEADER, flush=True)
    if out_path is not None:
        if discard_previous_data or not pathlib.Path(out_path).exists():
            with open(out_path, "w") as f:
                print(CSV_HEADER, file=f)

    if max_batch is None:
        max_batch = max_shots

    for problem in problems:
        num_seen_errors = 0
        num_next_shots = min_shots
        if max_batch is not None and max_batch < min_shots:
            num_next_shots = max_batch
        total_shots = 0
        while True:
            t0 = time.monotonic()
            num_correct = sample_decode_count_correct(
                num_shots=num_next_shots,
                circuit=problem.circuit_maker(),
                decoder=problem.desc.decoder,
            )
            t1 = time.monotonic()
            record = ",".join(str(e) for e in [
                problem.desc.data_width,
                problem.desc.data_height,
                problem.desc.rounds,
                problem.desc.noise,
                problem.desc.circuit_style,
                problem.desc.preserved_observable,
                problem.desc.code_distance,
                problem.desc.num_qubits,
                num_next_shots,
                num_correct,
                t1 - t0,
                problem.desc.decoder,
                CSV_HEADER_VERSION,
            ])
            if out_path is not None:
                with open(out_path, "a") as f:
                    print(record, file=f)
            print(record, flush=True)

            total_shots += num_next_shots
            num_seen_errors += num_next_shots - num_correct
            p = num_seen_errors / total_shots
            cur_sample_std_dev = math.sqrt(p * (1 - p) / total_shots)
            if total_shots >= max_shots:
                break
            if num_seen_errors >= min_seen_logical_errors and cur_sample_std_dev <= max_sample_std_dev:
                break
            if num_seen_errors >= total_shots * 0.48 and num_seen_errors >= 10:
                break
            num_next_shots = min(max_batch, min(2 * num_next_shots, max_shots - total_shots))


def collect_detection_fraction_data(problems: List[DecodingProblem],
                                    *,
                                    shots: int,
                                    out_path: Optional[str],
                                    discard_previous_data: bool):
    print(CSV_HEADER, flush=True)
    if out_path is not None:
        if discard_previous_data or not pathlib.Path(out_path).exists():
            with open(out_path, "w") as f:
                print(CSV_HEADER, file=f)

    for problem in problems:
        t0 = time.monotonic()
        samples = problem.circuit_maker().compile_detector_sampler().sample(shots)
        num_detections = np.count_nonzero(samples)
        num_samples = math.prod(samples.shape)
        t1 = time.monotonic()
        record = ",".join(str(e) for e in [
            problem.desc.data_width,
            problem.desc.data_height,
            problem.desc.rounds,
            problem.desc.noise,
            problem.desc.circuit_style,
            "-",
            problem.desc.code_distance,
            problem.desc.num_qubits,
            num_samples,
            num_samples - num_detections,
            t1 - t0,
            "detection_fraction",
            CSV_HEADER_VERSION,
        ])
        if out_path is not None:
            with open(out_path, "a") as f:
                print(record, file=f)
        print(record, flush=True)


@dataclasses.dataclass
class RemainingWork:
    shot_data: 'ShotData'
    max_shots: int
    max_errors: int
    threshold_circuit_breaker: float

    @property
    def finished(self) -> bool:
        if self.shot_data.num_shots >= self.max_shots:
            return True
        if self.shot_data.num_errors >= self.max_errors:
            return True
        if self.shot_data.logical_error_rate >= self.threshold_circuit_breaker and self.shot_data.num_shots >= 10:
            return True
        return False

    @property
    def remaining_shots(self) -> int:
        if self.finished:
            return 0
        return self.max_shots - self.shot_data.num_shots

    @property
    def remaining_errors(self) -> int:
        if self.finished:
            return 0
        return self.max_errors - self.shot_data.num_errors

    @property
    def remaining_time(self) -> float:
        if self.finished:
            return 0
        times = [float('inf')]
        if self.shot_data.num_shots:
            times.append(self.remaining_shots * self.shot_data.total_processing_seconds / self.shot_data.num_shots)
        if self.shot_data.num_errors:
            times.append(self.remaining_errors * self.shot_data.total_processing_seconds / self.shot_data.num_errors)
        return min(times)



@dataclasses.dataclass
class ShotData:
    num_shots: int = 0
    num_correct: int = 0
    total_processing_seconds: float = 0

    @property
    def num_errors(self) -> int:
        return self.num_shots - self.num_correct

    def remaining_work(self, max_shots: int, max_errors: int, threshold_circuit_breaker: float) -> RemainingWork:
        return RemainingWork(shot_data=self, max_shots=max_shots, max_errors=max_errors, threshold_circuit_breaker=threshold_circuit_breaker)

    def likely_error_rate_bounds(self, *, desired_ratio_vs_max_likelihood: float) -> Tuple[float, float]:
        """Compute relative-likelihood bounds.

        Returns the min/max error rates whose Bayes factors are within the given ratio of the maximum
        likelihood estimate.
        """
        actual_errors = self.num_shots - self.num_correct
        log_max_likelihood = log_binomial(p=actual_errors / self.num_shots, n=self.num_shots, hits=actual_errors)
        target_log_likelihood = log_max_likelihood + math.log(desired_ratio_vs_max_likelihood)
        acc = 100
        low = binary_search(
            func=lambda exp_err: log_binomial(p=exp_err / (acc * self.num_shots), n=self.num_shots, hits=actual_errors),
            target=target_log_likelihood,
            min_x=0,
            max_x=actual_errors * acc) / acc
        high = binary_search(
            func=lambda exp_err: -log_binomial(p=exp_err / (acc * self.num_shots), n=self.num_shots, hits=actual_errors),
            target=-target_log_likelihood,
            min_x=actual_errors * acc,
            max_x=self.num_shots * acc) / acc
        return low / self.num_shots, high / self.num_shots

    @property
    def logical_error_rate(self) -> float:
        if self.num_shots == 0:
            return 1
        return (self.num_shots - self.num_correct) / self.num_shots


@dataclasses.dataclass
class ProblemShotData:
    data: Dict[DecodingProblemDesc, ShotData]

    def grouped_by(self, key: Callable[[DecodingProblemDesc], Any]) -> Dict[Any, 'ProblemShotData']:
        result = {}
        for k, v in self.data.items():
            result.setdefault(key(k), ProblemShotData({})).data[k] = v
        return {k: result[k] for k in sorted(result.keys())}

    def merged_by(self, key: Callable[[DecodingProblemDesc], Any]) -> Dict[Any, 'ShotData']:
        result: Dict[Any, 'ShotData'] = {}
        for k, v in self.data.items():
            d = result.setdefault(key(k), ShotData())
            d.num_shots += v.num_shots
            d.num_correct += v.num_correct
            d.total_processing_seconds += v.total_processing_seconds
        return {k: result[k] for k in sorted(result.keys())}

    def filter(self, predicate: Callable[[DecodingProblemDesc], bool]) -> 'ProblemShotData':
        result = ProblemShotData({})
        for k, v in self.data.items():
            if predicate(k):
                result.data[k] = v
        return result


def read_recorded_data(*paths: str) -> ProblemShotData:
    result = ProblemShotData({})
    for path in paths:
        with open(path, "r") as f:
            for row in csv.DictReader(f):
                key = DecodingProblemDesc(
                    code_distance=int(row["code_distance"]),
                    num_qubits=int(row["num_qubits"]),
                    data_width=int(row["data_width"]),
                    data_height=int(row["data_height"]),
                    rounds=int(row["rounds"]),
                    noise=float(row["noise"]),
                    circuit_style=row["circuit_style"],
                    preserved_observable=row["preserved_observable"],
                    decoder=row["decoder"],
                )
                val = result.data.setdefault(key, ShotData())
                val.num_shots += int(row["num_shots"])
                val.num_correct += int(row["num_correct"])
                val.total_processing_seconds += float(row["total_processing_seconds"])
    return result


==> anc/repo/src/collect_data_test.py <==
import tempfile

import numpy as np
import pytest

from collect_data import collect_simulated_experiment_data, ShotData, read_recorded_data
from honeycomb_layout import HoneycombLayout
from plotting import plot_data
from probability_util import log_binomial


def test_collect_and_plot():
    with tempfile.TemporaryDirectory() as d:
        f = d + "/tmp.csv"
        collect_simulated_experiment_data(
            [
                HoneycombLayout(
                    noise=p,
                    data_width=2 * d,
                    data_height=6 * d,
                    sub_rounds=30,
                    style="SD6",
                    obs="V",
                ).as_decoder_problem("pymatching")
                for p in [1e-5, 1e-4]
                for d in [1, 2]
            ],
            out_path=f,
            discard_previous_data=True,
            min_shots=10,
            max_shots=10,
            max_sample_std_dev=1,
            min_seen_logical_errors=1,
        )

        plot_data(read_recorded_data(f), show=False, out_path=d + "/tmp.png", title="Test")




def test_likely_error_rate_bounds_shrink_towards_half():
    np.testing.assert_allclose(
        ShotData(num_shots=10 ** 5, num_correct=10 ** 5 / 2).likely_error_rate_bounds(desired_ratio_vs_max_likelihood=1e-3),
        (0.494122, 0.505878),
        rtol=1e-4,
    )
    np.testing.assert_allclose(
        ShotData(num_shots=10 ** 4, num_correct=10 ** 4 / 2).likely_error_rate_bounds(desired_ratio_vs_max_likelihood=1e-3),
        (0.481422, 0.518578),
        rtol=1e-4,
    )
    np.testing.assert_allclose(
        ShotData(num_shots=10 ** 4, num_correct=10 ** 4 / 2).likely_error_rate_bounds(desired_ratio_vs_max_likelihood=1e-2),
        (0.48483, 0.51517),
        rtol=1e-4,
    )
    np.testing.assert_allclose(
        ShotData(num_shots=1000, num_correct=500).likely_error_rate_bounds(desired_ratio_vs_max_likelihood=1e-3),
        (0.44143, 0.55857),
        rtol=1e-4,
    )
    np.testing.assert_allclose(
        ShotData(num_shots=100, num_correct=50).likely_error_rate_bounds(desired_ratio_vs_max_likelihood=1e-3),
        (0.3204, 0.6796),
        rtol=1e-4,
    )


@pytest.mark.parametrize("n,c,ratio", [
    (100, 50, 1e-1),
    (100, 50, 1e-2),
    (100, 50, 1e-3),
    (1000, 500, 1e-3),
    (10**6, 100, 1e-3),
    (10**6, 100, 1e-2),
])
def test_likely_error_rate_bounds_vs_log_binomial(n: int, c: int, ratio: float):

    a, b = ShotData(num_shots=n, num_correct=c).likely_error_rate_bounds(desired_ratio_vs_max_likelihood=ratio)

    raw = log_binomial(p=(n - c) / n, n=n, hits=n - c)
    low = log_binomial(p=a, n=n, hits=n - c)
    high = log_binomial(p=b, n=n, hits=n - c)
    np.testing.assert_allclose(
        np.exp(low - raw),
        ratio,
        rtol=1e-2,
    )
    np.testing.assert_allclose(
        np.exp(high - raw),
        ratio,
        rtol=1e-2,
    )


==> anc/repo/src/decoding.py <==
import pathlib
import sys
from typing import Callable, List, Optional
import math
import subprocess
import tempfile

import networkx as nx
import numpy as np
import pymatching
import stim


def sample_decode_count_correct(*,
                                circuit: stim.Circuit,
                                model_circuit: Optional[stim.Circuit] = None,
                                num_shots: int,
                                decoder: str) -> int:
    """Counts how many times a decoder correctly predicts the logical frame of simulated runs.

    Args:
        circuit: The circuit to sample from and decode results for.
        model_circuit: The circuit to use to generate the error model. Defaults to be the same thing as
            the circuit being sampled from.
        num_shots: The number of sample shots to take from the cirucit.
        decoder: The name of the decoder to use. Allowed values are:
            "pymatching": Use pymatching.
            "internal": Use an internal decoder at `src/internal_decoder.binary` (not publically available).
            "internal_correlated": Use the internal decoder and tell it to do correlated decoding.
    """

    if decoder == "pymatching":
        use_internal_decoder = False
        use_correlated_decoding = False
    elif decoder == "internal":
        use_internal_decoder = True
        use_correlated_decoding = False
    elif decoder == "internal_correlated":
        use_internal_decoder = True
        use_correlated_decoding = True
    else:
        raise NotImplementedError(f"{decoder=!r}")

    num_dets = circuit.num_detectors
    num_obs = circuit.num_observables
    if model_circuit is None:
        model_circuit = circuit
    else:
        assert model_circuit.num_detectors == num_dets
        assert model_circuit.num_observables == num_obs

    # Sample some runs with known solutions.
    det_obs_samples = circuit.compile_detector_sampler().sample(num_shots, append_observables=True)
    if num_obs == 0:
        det_samples = det_obs_samples[:, :]
        obs_samples = det_obs_samples[:, :0]
    else:
        det_samples = det_obs_samples[:, :-num_obs]
        obs_samples = det_obs_samples[:, -num_obs:]
    assert obs_samples.shape[0] == det_samples.shape[0]
    assert obs_samples.shape[1] == num_obs
    assert det_samples.shape[1] == num_dets

    # Have the decoder produce the solution from the symptoms.
    decode_method = decode_using_internal_decoder if use_internal_decoder else decode_using_pymatching
    predictions = decode_method(
        det_samples=det_samples,
        circuit=model_circuit,
        use_correlated_decoding=use_correlated_decoding,
    )

    # Count how many solutions were completely correct.
    assert predictions.shape == obs_samples.shape
    all_corrects = np.all(predictions == obs_samples, axis=1)
    return np.count_nonzero(all_corrects)


def decode_using_pymatching(circuit: stim.Circuit,
                            det_samples: np.ndarray,
                            use_correlated_decoding: bool,
                            ) -> np.ndarray:
    """Collect statistics on how often logical errors occur when correcting using detections."""
    if use_correlated_decoding:
        raise NotImplementedError("pymatching doesn't support correlated decoding")

    error_model = circuit.detector_error_model(decompose_errors=True)
    matching_graph = detector_error_model_to_pymatching_graph(error_model)

    num_shots = det_samples.shape[0]
    num_obs = circuit.num_observables
    num_dets = circuit.num_detectors
    assert det_samples.shape[1] == num_dets

    predictions = np.zeros(shape=(num_shots, num_obs), dtype=np.bool8)
    for k in range(num_shots):
        expanded_det = np.resize(det_samples[k], num_dets + 1)
        expanded_det[-1] = 0
        predictions[k] = matching_graph.decode(expanded_det)
    return predictions


def internal_decoder_path() -> Optional[str]:
    for possible_dirs in ["./", "src/", "../"]:
        path = possible_dirs + "internal_decoder.binary"
        if pathlib.Path(path).exists():
            return path
    return None


def decode_using_internal_decoder(circuit: stim.Circuit,
                                  det_samples: np.ndarray,
                                  use_correlated_decoding: bool,
                                  ) -> np.ndarray:
    num_shots = det_samples.shape[0]
    num_obs = circuit.num_observables
    assert det_samples.shape[1] == circuit.num_detectors
    error_model = circuit.detector_error_model(decompose_errors=True)

    with tempfile.TemporaryDirectory() as d:
        dem_file = f"{d}/model.dem"
        dets_file = f"{d}/shots.dets"
        out_file = f"{d}/out.predictions"

        with open(dem_file, "w") as f:
            print(error_model, file=f)
        with open(dets_file, "w") as f:
            for det_sample in det_samples:
                print("shot", file=f, end="")
                for k in np.nonzero(det_sample)[0]:
                    print(f" D{k}", file=f, end="")
                print(file=f)

        path = internal_decoder_path()
        if path is None:
            raise RuntimeError(
                "You need an `internal_decoder.binary` file in the working directory to "
                "use `decoder=internal` or `decoder=internal_correlated`.")

        command = (f"{path} "
                   f"-mode fi_match_from_dem "
                   f"-dem_fname '{dem_file}' "
                   f"-dets_fname '{dets_file}' "
                   f"-ignore_distance_1_errors "
                   f"-out '{out_file}'")
        if use_correlated_decoding:
            command += " -cheap_corr -edge_corr -node_corr"
        try:
            subprocess.check_output(command, shell=True)
        except:
            with open(dem_file) as f:
                with open("repro.dem", "w") as f2:
                    print(f.read(), file=f2)
            with open(dets_file) as f:
                with open("repro.dets", "w") as f2:
                    print(f.read(), file=f2)
            with open("repro.stim", "w") as f2:
                print(circuit, file=f2)
            print(f"Wrote case to `repro.dem`, `repro.dets`, and `repro.stim`.\nCommand line is: {command}", file=sys.stderr)
            raise

        predictions = np.zeros(shape=(num_shots, num_obs), dtype=np.bool8)
        with open(out_file, "r") as f:
            for shot in range(num_shots):
                for obs_index in range(num_obs):
                    c = f.read(1)
                    assert c in '01'
                    predictions[shot, obs_index] = c == '1'
                assert f.read(1) == '\n'

        return predictions


def iter_flatten_model(model: stim.DetectorErrorModel,
                       handle_error: Callable[[float, List[int], List[int]], None],
                       handle_detector_coords: Callable[[int, np.ndarray], None]):
    det_offset = 0
    coords_offset = np.zeros(100, dtype=np.float64)

    def _helper(m: stim.DetectorErrorModel, reps: int):
        nonlocal det_offset
        nonlocal coords_offset
        for _ in range(reps):
            for instruction in m:
                if isinstance(instruction, stim.DemRepeatBlock):
                    _helper(instruction.body_copy(), instruction.repeat_count)
                elif isinstance(instruction, stim.DemInstruction):
                    if instruction.type == "error":
                        dets: List[int] = []
                        frames: List[int] = []
                        t: stim.DemTarget
                        p = instruction.args_copy()[0]
                        for t in instruction.targets_copy():
                            if t.is_relative_detector_id():
                                dets.append(t.val + det_offset)
                            elif t.is_logical_observable_id():
                                frames.append(t.val)
                            elif t.is_separator():
                                # Treat each component of a decomposed error as an independent error.
                                # (Ideally we could configure some sort of correlated analysis; oh well.)
                                handle_error(p, dets, frames)
                                frames = []
                                dets = []
                        # Handle last component.
                        handle_error(p, dets, frames)
                    elif instruction.type == "shift_detectors":
                        det_offset += instruction.targets_copy()[0]
                        a = np.array(instruction.args_copy())
                        coords_offset[:len(a)] += a
                    elif instruction.type == "detector":
                        a = np.array(instruction.args_copy())
                        for t in instruction.targets_copy():
                            handle_detector_coords(t.val + det_offset, a + coords_offset[:len(a)])
                    elif instruction.type == "logical_observable":
                        pass
                    else:
                        raise NotImplementedError()
                else:
                    raise NotImplementedError()
    _helper(model, 1)


def detector_error_model_to_nx_graph(model: stim.DetectorErrorModel) -> nx.Graph:
    """Convert a stim error model into a NetworkX graph."""

    g = nx.Graph()
    boundary_node = model.num_detectors
    g.add_node(boundary_node, is_boundary=True, coords=[-1, -1, -1])

    def handle_error(p: float, dets: List[int], frame_changes: List[int]):
        if p == 0:
            return
        if len(dets) == 0:
            # No symptoms for this error.
            # Code probably has distance 1.
            # Accept it and keep going, though of course decoding will probably perform terribly.
            return
        if len(dets) == 1:
            dets = [dets[0], boundary_node]
        if len(dets) > 2:
            raise NotImplementedError(
                f"Error with more than 2 symptoms can't become an edge or boundary edge: {dets!r}.")
        if g.has_edge(*dets):
            edge_data = g.get_edge_data(*dets)
            old_p = edge_data["error_probability"]
            old_frame_changes = edge_data["qubit_id"]
            # If frame changes differ, the code has distance 2; just keep whichever was first.
            if set(old_frame_changes) == set(frame_changes):
                p = p * (1 - old_p) + old_p * (1 - p)
                g.remove_edge(*dets)
        g.add_edge(*dets, weight=math.log((1 - p) / p), qubit_id=frame_changes, error_probability=p)

    def handle_detector_coords(detector: int, coords: np.ndarray):
        g.add_node(detector, coords=coords)

    iter_flatten_model(model, handle_error=handle_error, handle_detector_coords=handle_detector_coords)

    return g


def detector_error_model_to_pymatching_graph(model: stim.DetectorErrorModel) -> pymatching.Matching:
    """Convert a stim error model into a pymatching graph."""
    g = detector_error_model_to_nx_graph(model)
    num_detectors = model.num_detectors
    num_observables = model.num_observables

    # Add spandrels to the graph to ensure pymatching will accept it.
    # - Make sure there's only one connected component.
    # - Make sure no detector nodes are skipped.
    # - Make sure no observable nodes are skipped.
    for k in range(num_detectors):
        g.add_node(k)
    g.add_node(num_detectors + 1)
    for k in range(num_detectors + 1):
        g.add_edge(k, num_detectors + 1, weight=9999999999)
    g.add_edge(num_detectors, num_detectors + 1, weight=9999999999, qubit_id=list(range(num_observables)))

    return pymatching.Matching(g)


==> anc/repo/src/decoding_test.py <==
import itertools
import networkx as nx

import pytest

from decoding import sample_decode_count_correct, internal_decoder_path, detector_error_model_to_nx_graph
from honeycomb_circuit import generate_honeycomb_circuit
from honeycomb_layout import HoneycombLayout


@pytest.mark.parametrize('tile_diam,sub_rounds,style,obs,decoder', itertools.product(
    range(1, 3),
    range(5, 10),
    ["PC3", "SD6", "EM3"],
    ["H", "V"],
    ["internal", "internal_correlated"],
) if internal_decoder_path() is not None else [])
def test_internal_decoder_runs(tile_diam: int, sub_rounds: int, style: str, obs: str, decoder: str):
    sample_decode_count_correct(
        num_shots=100,
        circuit=generate_honeycomb_circuit(HoneycombLayout(
            data_width=2 * tile_diam,
            data_height=6 * tile_diam,
            sub_rounds=sub_rounds,
            noise=0.001,
            style=style,
            obs=obs,
        )),
        decoder=decoder,
    )


@pytest.mark.parametrize('tile_diam,sub_rounds,style,obs', itertools.product(
    range(1, 3),
    range(5, 10),
    ["PC3", "SD6", "EM3"],
    ["H", "V"]
))
def test_pymatching_runs(tile_diam: int, sub_rounds: int, style: str, obs: str):
    sample_decode_count_correct(
        num_shots=100,
        circuit=generate_honeycomb_circuit(HoneycombLayout(
            data_width=2 * tile_diam,
            data_height=6 * tile_diam,
            sub_rounds=sub_rounds,
            noise=0.001,
            style=style,
            obs=obs,
        )),
        decoder="pymatching",
    )


@pytest.mark.parametrize('style', ["PC3", "EM3", "EM3_v2", "SI1000", "SD6"])
def test_graph_has_two_connected_components(style: str):
    error_graph = detector_error_model_to_nx_graph(
        generate_honeycomb_circuit(HoneycombLayout(
            data_width=8,
            data_height=12,
            sub_rounds=99,
            noise=0.001,
            style=style,
            obs='V',
        )).detector_error_model(decompose_errors=True),
    )

    components = list(nx.connected_components(error_graph))
    assert len(components) == 2

    # The components should be roughly the same size.
    a, b = components
    assert 0.7 < len(a) / len(b) < 1.3

    for n, d in sorted(error_graph.nodes(data=True), key=lambda key: key[0]):
        assert 'coords' in d
        assert len(d['coords']) == 3

    degree = max(
        len(list(error_graph.neighbors(n)))
        for n, data in error_graph.nodes(data=True)
        if not data.get('is_boundary'))
    assert degree == (18 if style in ['EM3', 'EM3_v2'] else 12)


==> anc/repo/src/hack_pycharm_pybind_pytest_workaround.py <==
"""
There's an annoying bug between pycharm, pytest, and pybind11 where pycharm tries to "helpfully"
describe failed assertions in a better way, which attempts to hash the __repr__ method of the
objects, which goes poorly when they were defined by pybind11.

Importing this file works around the issue by hiding the pybind11 repr methods inside lambdas.
"""

import stim

_problem_repr_circuit = stim.Circuit.__repr__
stim.Circuit.__repr__ = lambda e: _problem_repr_circuit(e)
_problem_repr_dem = stim.DetectorErrorModel.__repr__
stim.DetectorErrorModel.__repr__ = lambda e: _problem_repr_dem(e)


==> anc/repo/src/honeycomb_circuit.py <==
from typing import List, Tuple

import stim

from honeycomb_layout import HoneycombLayout
from measure_tracker import MeasurementTracker, Prev


def generate_honeycomb_circuit(lay: HoneycombLayout) -> stim.Circuit:
    """Generates a honeycomb code circuit performing a fault tolerant memory experiment.

    Performs fault tolerant initialization, idling, and measurement.

    Args:
        lay: Configuration information for the circuit.

    Reference:
        "Dynamically Generated Logical Qubits"
        Matthew B. Hastings, Jeongwan Haah
        https://arxiv.org/abs/2107.02194
    """
    mtrack = MeasurementTracker()

    # Annotate the locations of qubits used by the circuit.
    result = stim.Circuit()
    for q in lay.used_qubit_coords:
        i = lay.q2i[q]
        result.append_operation("QUBIT_COORDS", [i], [q.real, q.imag])

    result += fault_tolerant_init(lay, mtrack)
    if lay.style == "SD6":
        result += generate_rounds_sd6(lay, mtrack)
    elif lay.style == "PC3":
        result += generate_rounds_pc3(lay, mtrack)
    elif lay.style in ["EM3", "EM3_v2"]:
        result += generate_rounds_em3(lay, mtrack)
    elif lay.style == "SI1000":
        result += generate_rounds_SI1000(lay, mtrack)
    else:
        raise NotImplementedError(lay.style)
    result += fault_tolerant_measurement(lay, mtrack)

    return lay.noise_model.noisy_circuit(result)


def fault_tolerant_init(lay: HoneycombLayout, mtrack: MeasurementTracker) -> stim.Circuit:
    result = stim.Circuit()
    result.append_operation("R", lay.used_qubit_indices)
    result.append_operation("TICK", [])

    init_basis = lay.obs_before_sub_round(0)[0]
    if init_basis != "Z":
        result.append_operation(f"H_{init_basis}Z", lay.data_qubit_indices)
        result.append_operation("TICK", [])

    # Create dummy stabilizer records to compare against during initial rounds.
    # Then run enough rounds to ensure later measurements aren't comparing to dummies anymore.
    for sub_round in range(3):
        edge_init = "XYZ".index(init_basis)
        half_init = (edge_init - 1) % 3
        # Z edges start in a known state.
        mtrack.add_dummies(*lay.round_edges(sub_round), obstacle=sub_round != edge_init)
        mtrack.add_dummies(*[('1/2', e) for e in lay.round_edges(sub_round)])
        # Z stabilizers start in a known state.
        mtrack.add_dummies(*lay.round_hex_centers(sub_round), obstacle=sub_round != edge_init)
        # Y stabilizers start half formed (have Z part but not X part).
        mtrack.add_dummies(*[('1/2', h) for h in lay.round_hex_centers(sub_round)], obstacle=sub_round != half_init)

    return  result


def fault_tolerant_measurement(lay: HoneycombLayout, mtrack: MeasurementTracker) -> stim.Circuit:
    result = stim.Circuit()

    # Perform the fault tolerant data measurement.
    obs_basis, obs_qubits = lay.obs_before_sub_round(lay.sub_rounds)
    if obs_basis != "Z":
        result.append_operation(f"H_{obs_basis}Z", lay.data_qubit_indices)
        result.append_operation("TICK", [])
    result.append_operation("M", lay.data_qubit_indices)
    mtrack.add_measurements(*lay.data_qubit_coords)

    last_measure_basis = "XYZ"[(lay.sub_rounds - 1) % 3]
    if last_measure_basis == obs_basis:
        # Compare data measurements to same-basis edge measurements from last round.
        for e in lay.round_edges("XYZ".index(obs_basis)):
            mtrack.add_group(e.left, e.right, group_key=e)
            mtrack.append_detector(
                e, Prev(e),
                out_circuit=result,
                coords=[e.center.real, e.center.imag, 0],
            )
    else:
        # Synthesize other-basis stabilizers by completing the cycles half-finished last round.
        other_basis, = set("XYZ") - {last_measure_basis, obs_basis}
        for h in lay.round_hex_centers("XYZ".index(other_basis)):
            mtrack.add_group(*lay.qubits_around_hex(h), ('1/2', h), group_key=h)
            mtrack.append_detector(
                h, Prev(h),
                out_circuit=result,
                coords=[h.real, h.imag, 0],
            )

    # Synthesize stabilizers from the six data measurements around hexes of the same basis.
    for h in lay.round_hex_centers("XYZ".index(obs_basis)):
        mtrack.add_group(*lay.qubits_around_hex(h), group_key=h)
        mtrack.append_detector(
            h, Prev(h),
            out_circuit=result,
            coords=[h.real, h.imag, 0],
        )

    result.append_operation(
        "OBSERVABLE_INCLUDE",
        mtrack.get_record_targets(*obs_qubits),
        lay.obs_index)

    return result


def generate_rounds_sd6(lay: HoneycombLayout, mtrack: MeasurementTracker) -> stim.Circuit:
    n = lay.sub_rounds
    result = stim.Circuit()
    if n == 0:
        raise NotImplementedError("Zero rounds.")
    elif n == 1:
        # For a single sub round there's no time to pipeline.
        result += _sub_round_resets(lay, 0)
        result += _cycle_data(lay, True, True)
        result.append_operation("TICK", [])
        result += _sub_round_2q_ops(lay, 0)[0]
        result.append_operation("TICK", [])
        result += _sub_round_2q_ops(lay, 0)[1]
        result.append_operation("TICK", [])
        result += _sub_round_measurements_and_detectors(lay=lay, mtrack=mtrack, sub_round=0)
    else:
        # Get the pipeline started.
        result += _sub_round_resets(lay, 0)
        result += _cycle_data(lay, True, False)
        result.append_operation("TICK", [])
        result += _sub_round_2q_ops(lay, 0)[0]
        result.append_operation("TICK", [])
        result += _sub_round_resets(lay, 1)
        result += _cycle_data(lay, True, True)
        result.append_operation("TICK", [])

        # Run the sub rounds in a pipelined fashion.
        next_sub_round = 0
        while next_sub_round < 4 and next_sub_round < n - 2:
            result += _sd6_pipeline_step(lay, next_sub_round, mtrack)
            next_sub_round += 1
        iterations = max(0, n - next_sub_round - 2) // 3
        if iterations > 1:
            loop_body = stim.Circuit()
            loop_body += _sd6_pipeline_step(lay, next_sub_round, mtrack)
            loop_body += _sd6_pipeline_step(lay, next_sub_round + 1, mtrack)
            loop_body += _sd6_pipeline_step(lay, next_sub_round + 2, mtrack)
            result += loop_body * iterations
            next_sub_round += iterations * 3
        for sub_round in range(next_sub_round, n - 2):
            result += _sd6_pipeline_step(lay, sub_round, mtrack)

        # End the pipeline.
        _, b2 = _sub_round_2q_ops(lay, n - 2)
        a3, b3 = _sub_round_2q_ops(lay, n - 1)
        result += a3 + b2
        result.append_operation("TICK", [])
        result += _sub_round_measurements_and_detectors(lay=lay, mtrack=mtrack, sub_round=n - 2)
        result.append_operation("TICK", [])
        result += _cycle_data(lay, False, True)
        result.append_operation("TICK", [])
        result += b3
        result.append_operation("TICK", [])
        result += _sub_round_measurements_and_detectors(lay=lay, mtrack=mtrack, sub_round=n - 1)

    if (lay.sub_rounds + 1) % 3 == 0:
        result.append_operation("C_ZYX", lay.data_qubit_indices)
    elif (lay.sub_rounds + 2) % 3 == 0:
        # C_XYZ because C_ZYX**2 == C_XYZ
        result.append_operation("C_XYZ", lay.data_qubit_indices)
    result.append_operation("TICK", [])

    return result


def generate_rounds_pc3(lay: HoneycombLayout, mtrack: MeasurementTracker) -> stim.Circuit:
    n = lay.sub_rounds
    moments = []
    if n == 0:
        raise NotImplementedError("Zero rounds.")
    k = 0
    while k < n + 2:
        circuit = stim.Circuit()
        if 0 <= k < n:
            circuit.append_operation(lay.sub_round_edge_basis(k) + "CX",
                                     [lay.q2i[q] for e in lay.round_edges(k) for q in [e.left, e.center]])
        if 0 <= k - 1 < n:
            circuit.append_operation(lay.sub_round_edge_basis(k - 1) + "CX",
                                     [lay.q2i[q] for e in lay.round_edges(k - 1) for q in [e.right, e.center]])
        if 0 <= k - 2 < n:
            circuit += _sub_round_measurements_and_detectors(lay=lay, mtrack=mtrack, sub_round=k - 2)
        elif k - 2 <= 0:
            circuit += _sub_round_resets(lay, k - 2)
        circuit.append_operation("TICK", [])
        moments.append(circuit)
        k += 1

        # Stabilizers are established by round 6.
        # The edge comparisons across rounds, used to get the stabilizers, are established by 9.
        # The repeating state has period 3; by round 12 we've got the whole loop.
        if k == 12:
            iterations = (n - k + 3) // 3
            if iterations > 1:
                moments[-3:] = [(moments[-3] + moments[-2] + moments[-1]) * iterations]
                k += iterations * 3 - 3

    result = stim.Circuit()
    for m in moments:
        result += m

    for k in range(3):
        edges = mtrack.get_record_targets(*(
            ('1/2', e)
            for e in (set(lay.obs_edges) & set(lay.round_edges(k)))
        ))
        if edges is not None:
            result.append_operation(
                "OBSERVABLE_INCLUDE",
                edges,
                lay.obs_index,
            )

    return result


def generate_rounds_em3(lay: HoneycombLayout, mtrack: MeasurementTracker) -> stim.Circuit:
    n = lay.sub_rounds
    moments = []
    if n == 0:
        raise NotImplementedError("Zero rounds.")

    k = 0
    while k < n:
        edges = lay.round_edges(k)
        basis = lay.sub_round_edge_basis(k)
        tp = [stim.target_x, stim.target_y, stim.target_z]["XYZ".index(basis)]
        circuit = stim.Circuit()
        circuit.append_operation("MPP", [t for e in edges for t in [tp(lay.q2i[e.left]), stim.target_combiner(), tp(lay.q2i[e.right])]])
        circuit += _sub_round_measurements_and_detectors(lay=lay, mtrack=mtrack, sub_round=k)
        circuit.append_operation("TICK", [])
        moments.append(circuit)
        k += 1

        # Steady state starts on round 4 and has period 3. Once we get to 7 we've got the whole loop.
        if k == 7:
            iterations = (n - k + 3) // 3
            if iterations > 1:
                moments[-3:] = [(moments[-3] + moments[-2] + moments[-1]) * iterations]
                k += iterations * 3 - 3

    result = stim.Circuit()
    for m in moments:
        result += m
    return result


def generate_cycle_SI1000(subround: int, lay: HoneycombLayout, mtrack: MeasurementTracker) -> stim.Circuit:
    circuit = stim.Circuit()
    if subround > 0:
        circuit.append_operation("R", lay.measure_qubit_indices)
        circuit.append_operation("TICK", [])

    circuit.append_operation("C_ZYX", lay.data_qubit_indices_1st)
    circuit.append_operation("H", lay.measure_qubit_indices)
    circuit.append_operation("TICK", [])

    for k in range(3):
        circuit.append_operation("C_ZYX", lay.data_qubit_indices_2nd)
        circuit.append_operation("CZ", [lay.q2i[q] for e in lay.round_edges(k) for q in [e.left, e.center]])
        circuit.append_operation("TICK", [])

        if k < 2:
            circuit.append_operation("C_ZYX", lay.data_qubit_indices_1st)
        circuit.append_operation("CZ", [lay.q2i[q] for e in lay.round_edges(k) for q in [e.right, e.center]])
        circuit.append_operation("TICK", [])

    circuit.append_operation("H", lay.measure_qubit_indices)
    circuit.append_operation("TICK", [])

    for k in range(3):
        circuit += _sub_round_measurements_and_detectors(lay=lay, mtrack=mtrack, sub_round=subround + k)
    circuit.append_operation("TICK", [])

    return circuit


def generate_rounds_SI1000(lay: HoneycombLayout, mtrack: MeasurementTracker) -> stim.Circuit:
    n = lay.sub_rounds
    if n == 0:
        raise NotImplementedError("Zero rounds.")
    if n % 3 != 0:
        raise NotImplementedError(n)

    circuit = stim.Circuit()
    circuit += generate_cycle_SI1000(0, lay, mtrack)
    if n > 3:
        circuit += generate_cycle_SI1000(3, lay, mtrack)
    if n > 6:
        circuit += generate_cycle_SI1000(6, lay, mtrack) * ((n - 6) // 3)

    return circuit


def _sd6_pipeline_step(lay: HoneycombLayout, sub_round: int, mtrack: MeasurementTracker) -> stim.Circuit:
    _, b1 = _sub_round_2q_ops(lay, sub_round)
    a2, _ = _sub_round_2q_ops(lay, sub_round + 1)
    r3 = _sub_round_resets(lay, sub_round + 2)
    c = _cycle_data(lay, True, True)
    result = stim.Circuit()
    result += a2
    result += b1
    result.append_operation("TICK", [])
    result += r3
    result += c
    result += _sub_round_measurements_and_detectors(
        lay=lay,
        mtrack=mtrack,
        sub_round=sub_round,
    )
    result.append_operation("TICK", [])
    return result


def _cycle_data(lay: HoneycombLayout, first: bool, second: bool) -> stim.Circuit:
    result = stim.Circuit()
    if first and second:
        result.append_operation("C_ZYX", lay.data_qubit_indices)
    elif first:
        result.append_operation("C_ZYX", lay.data_qubit_indices_1st)
    elif second:
        result.append_operation("C_ZYX", lay.data_qubit_indices_2nd)
    return result


def _sub_round_2q_ops(lay: HoneycombLayout, sub_round: int) -> Tuple[stim.Circuit, stim.Circuit]:
    cnot_targets_1st: List[int] = []
    cnot_targets_2nd: List[int] = []
    for edge in lay.round_edges(sub_round):
        qa, qb, qc = lay.q2i[edge.left], lay.q2i[edge.right], lay.q2i[edge.center]
        cnot_targets_1st.append(qa)
        cnot_targets_1st.append(qc)
        cnot_targets_2nd.append(qb)
        cnot_targets_2nd.append(qc)
    result1 = stim.Circuit()
    result2 = stim.Circuit()
    result1.append_operation("CNOT", cnot_targets_1st)
    result2.append_operation("CNOT", cnot_targets_2nd)
    return result1, result2


def _sub_round_resets(
        lay: HoneycombLayout,
        sub_round: int) -> stim.Circuit:
    round_edges = lay.round_edges(sub_round)
    moment = stim.Circuit()
    moment.append_operation("R", [lay.q2i[edge.center] for edge in round_edges])
    return moment


def _sub_round_measurements_and_detectors(
        *,
        lay: HoneycombLayout,
        mtrack: MeasurementTracker,
        sub_round: int,
) -> stim.Circuit:
    """Returns a circuit performing one layer of edge measurements from the honeycomb code.

    Handles annotating detectors and observables within the bulk of the circuit.
    """

    xor_vs_previous = lay.style == "PC3"
    do_measurement = lay.style not in ["EM3", "EM3_v2"]

    round_edges = lay.round_edges(sub_round)
    moment = stim.Circuit()

    # Measure the ancillae.
    if do_measurement:
        moment.append_operation("M", [lay.q2i[edge.center] for edge in round_edges])
    mtrack.add_measurements(*(('1/2', e) for e in round_edges))
    # Reconstruct edge measurements using previous round if needed due to non-demo measurement.
    for e in round_edges:
        recover_value_set = [0, 1] if xor_vs_previous else [0]
        mtrack.add_group(*[Prev(('1/2', e), offset=t) for t in recover_value_set], group_key=e)

    # Multiply edge measurements along the observable's path into the observable.
    manually_accumulating_obs = lay.style != "PC3"
    if manually_accumulating_obs:
        moment.append_operation(
            "OBSERVABLE_INCLUDE",
            mtrack.get_record_targets(*(
                    set(lay.obs_edges) & set(lay.round_edges(sub_round))
            )),
            lay.obs_index,
        )

    # When initializing in the X basis, the first subround edge measurements are deterministic.
    if sub_round == 0 and lay.obs_before_sub_round(0)[0] == 'X':
        for e in lay.round_edges(0):
            mtrack.append_detector(e, out_circuit=moment, coords=(e.center.real, e.center.imag, 0))

    # Edges from this round form half of the edges for the spoke-center hexes from last round.
    for h in lay.round_hex_centers((sub_round - 1) % 3):
        mtrack.add_group(*lay.first_edges_around_hex(h), group_key=('1/2', h))
    # Edges from this round complete the stabilizer for the spoke-center hexes from two rounds ago.
    for h in lay.round_hex_centers((sub_round - 2) % 3):
        mtrack.add_group(*lay.second_edges_around_hex(h), ('1/2', h), group_key=h)
        mtrack.append_detector(h, Prev(h), out_circuit=moment, coords=[h.real, h.imag, 0])
    moment.append_operation("SHIFT_COORDS", [], [0, 0, 1])

    return moment


==> anc/repo/src/honeycomb_circuit_double_epr_test.py <==
"""
This is a hacked together test for confirming that the honeycomb code can store 2 logical qubits.

For logical qubits 1, 2 and ancilla qubits a, b it measures

    X1*Xa
    Z1*Zb
    X2*Xb
    Z2*Zb

before and after doing the honeycomb memory circuit while injecting noise.

This proves there are two logical qubits as long as you trust that the ancilla qubits are qubits
with X and Z observables that anticommute.
"""

from typing import List

from decoding import sample_decode_count_correct
from hack_pycharm_pybind_pytest_workaround import stim
from honeycomb_layout import HoneycombLayout
from measure_tracker import MeasurementTracker, Prev

BASIS_TO_PAULI_TARGET = {"X": stim.target_x, "Y": stim.target_y, "Z": stim.target_z}


def measure_obs_anc_parities(*, lay: HoneycombLayout, sub_round: int, observable_ids: List[int]) -> stim.Circuit:
    anc_a = lay.num_qubits
    anc_b = anc_a + 1
    ancilla_observables = [
        stim.target_x(anc_a),
        stim.target_z(anc_a),
        stim.target_x(anc_b),
        stim.target_z(anc_b),
    ]
    logical_observables = [
        lay.obs_h_before_sub_round(sub_round),
        lay.obs_v_before_sub_round(sub_round),
        lay.obs_h_before_sub_round(sub_round + 3),
        lay.obs_v_before_sub_round(sub_round + 3),
    ]
    c = stim.Circuit()
    for obs_id in observable_ids:
        targets = [ancilla_observables[obs_id]]
        obs_basis, obs_qubits = logical_observables[obs_id]
        p = BASIS_TO_PAULI_TARGET[obs_basis]
        for q in obs_qubits:
            targets.append(stim.target_combiner())
            targets.append(p(lay.q2i[q]))
        c.append_operation("MPP", targets)
        c.append_operation("OBSERVABLE_INCLUDE", [stim.target_rec(-1)], obs_id)
    return c


def generate_double_epr_honeycomb_circuit() -> stim.Circuit:
    lay = HoneycombLayout(data_width=4,
                          data_height=6,
                          sub_rounds=100,
                          style='EM3',
                          obs='--- X1 Z1 X2 Z2 all entangled with ancillae ----',
                          noise=1e-5)
    mtrack = MeasurementTracker()
    qs = set(range(lay.num_qubits))
    observable_ids = [0, 1, 2, 3]

    mem = stim.Circuit()
    for sub_round in range(lay.sub_rounds):
        c = stim.Circuit()
        edges = lay.round_edges(sub_round)
        basis = lay.sub_round_edge_basis(sub_round)

        p = BASIS_TO_PAULI_TARGET[basis]
        c.append_operation("MPP", [
            t
            for e in edges
            for t in [
                p(lay.q2i[e.left]),
                stim.target_combiner(),
                p(lay.q2i[e.right]),
            ]
        ])

        mtrack.add_measurements(*edges)
        for obs_id in observable_ids:
            e = lay.obs_h_edges if obs_id % 2 == 0 else lay.obs_v_edges
            c.append_operation(
                "OBSERVABLE_INCLUDE",
                mtrack.get_record_targets(*(set(e) & set(edges))),
                obs_id,
            )
        for h in lay.round_hex_centers((sub_round - 1) % 3):
            mtrack.add_group(*lay.first_edges_around_hex(h), group_key=('1/2', h))
        for h in lay.round_hex_centers((sub_round - 2) % 3):
            if sub_round >= 3:
                mtrack.add_group(*lay.second_edges_around_hex(h), ('1/2', h), group_key=h)
            if sub_round >= 6:
                mtrack.append_detector(h, Prev(h), out_circuit=c)
        c.append_operation("TICK", [])
        if 3 <= sub_round <= lay.sub_rounds:
            c = lay.noise_model.noisy_circuit(c, qs=qs)
        mem += c

    return (
        measure_obs_anc_parities(sub_round=0, lay=lay, observable_ids=observable_ids)
        + mem
        + measure_obs_anc_parities(sub_round=lay.sub_rounds, lay=lay, observable_ids=observable_ids)
    )


def test_circuit():
    circuit = generate_double_epr_honeycomb_circuit()
    assert sample_decode_count_correct(
        circuit=circuit,
        num_shots=10000,
        decoder='pymatching',
    ) > 9950


==> anc/repo/src/honeycomb_circuit_test.py <==
import itertools

import pytest

from honeycomb_circuit import generate_honeycomb_circuit
from hack_pycharm_pybind_pytest_workaround import stim
from honeycomb_layout import HoneycombLayout


@pytest.mark.parametrize('tile_width,tile_height_extra,sub_rounds,obs,style', itertools.product(
    range(1, 5),
    [-1, 0, +1],
    range(1, 24),
    ["H", "V"],
    ["PC3", "SD6", "EM3", "SI1000"],
))
def test_circuit_has_decomposing_error_model(
        tile_width: int,
        tile_height_extra: int,
        sub_rounds: int,
        obs: str,
        style: str):
    if style == "SI1000" and sub_rounds % 3 != 0:
        return
    circuit = generate_honeycomb_circuit(HoneycombLayout(
        data_width=2 * tile_width,
        data_height=6 * max(1, tile_width + tile_height_extra),
        sub_rounds=sub_rounds,
        noise=0.001,
        style=style,
        obs=obs,
    ))
    _ = circuit.detector_error_model(decompose_errors=True)


def test_circuit_details_SD6():
    actual = generate_honeycomb_circuit(HoneycombLayout(
        data_width=2,
        data_height=6,
        sub_rounds=1003,
        noise=0.001,
        style="SD6",
        obs="V",
    ))
    cleaned = stim.Circuit(str(actual))
    assert cleaned == stim.Circuit("""
        QUBIT_COORDS(1, 0) 0
        QUBIT_COORDS(1, 1) 1
        QUBIT_COORDS(1, 2) 2
        QUBIT_COORDS(1, 3) 3
        QUBIT_COORDS(1, 4) 4
        QUBIT_COORDS(1, 5) 5
        QUBIT_COORDS(3, 0) 6
        QUBIT_COORDS(3, 1) 7
        QUBIT_COORDS(3, 2) 8
        QUBIT_COORDS(3, 3) 9
        QUBIT_COORDS(3, 4) 10
        QUBIT_COORDS(3, 5) 11
        QUBIT_COORDS(0, 1) 12
        QUBIT_COORDS(0, 3) 13
        QUBIT_COORDS(0, 5) 14
        QUBIT_COORDS(1, 0.5) 15
        QUBIT_COORDS(1, 1.5) 16
        QUBIT_COORDS(1, 2.5) 17
        QUBIT_COORDS(1, 3.5) 18
        QUBIT_COORDS(1, 4.5) 19
        QUBIT_COORDS(1, 5.5) 20
        QUBIT_COORDS(2, 0) 21
        QUBIT_COORDS(2, 2) 22
        QUBIT_COORDS(2, 4) 23
        QUBIT_COORDS(3, 0.5) 24
        QUBIT_COORDS(3, 1.5) 25
        QUBIT_COORDS(3, 2.5) 26
        QUBIT_COORDS(3, 3.5) 27
        QUBIT_COORDS(3, 4.5) 28
        QUBIT_COORDS(3, 5.5) 29
        R 0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29
        X_ERROR(0.001) 0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29
        TICK

        R 13 16 19 21 25 28
        C_ZYX 0 2 4 7 9 11
        X_ERROR(0.001) 13 16 19 21 25 28
        DEPOLARIZE1(0.001) 0 2 4 7 9 11 1 3 5 6 8 10 12 14 15 17 18 20 22 23 24 26 27 29
        TICK

        CX 9 13 2 16 4 19 0 21 7 25 11 28
        DEPOLARIZE2(0.001) 9 13 2 16 4 19 0 21 7 25 11 28
        DEPOLARIZE1(0.001) 1 3 5 6 8 10 12 14 15 17 18 20 22 23 24 26 27 29
        TICK

        R 12 17 20 23 26 29
        C_ZYX 0 1 2 3 4 5 6 7 8 9 10 11
        X_ERROR(0.001) 12 17 20 23 26 29
        DEPOLARIZE1(0.001) 0 1 2 3 4 5 6 7 8 9 10 11 13 14 15 16 18 19 21 22 24 25 27 28
        TICK

        CX 7 12 2 17 0 20 4 23 9 26 11 29
        CX 3 13 1 16 5 19 6 21 8 25 10 28
        DEPOLARIZE2(0.001) 7 12 2 17 0 20 4 23 9 26 11 29 3 13 1 16 5 19 6 21 8 25 10 28
        DEPOLARIZE1(0.001) 14 15 18 22 24 27
        TICK

        X_ERROR(0.001) 13 16 19 21 25 28
        R 14 15 18 22 24 27
        C_ZYX 0 1 2 3 4 5 6 7 8 9 10 11
        M 13 16 19 21 25 28
        OBSERVABLE_INCLUDE(0) rec[-5] rec[-4]
        SHIFT_COORDS(0, 0, 1)
        X_ERROR(0.001) 14 15 18 22 24 27
        DEPOLARIZE1(0.001) 0 1 2 3 4 5 6 7 8 9 10 11 12 17 20 23 26 29
        TICK

        CX 11 14 0 15 4 18 2 22 7 24 9 27
        CX 1 12 3 17 5 20 10 23 8 26 6 29
        DEPOLARIZE2(0.001) 11 14 0 15 4 18 2 22 7 24 9 27 1 12 3 17 5 20 10 23 8 26 6 29
        DEPOLARIZE1(0.001) 13 16 19 21 25 28
        TICK

        X_ERROR(0.001) 12 17 20 23 26 29
        R 13 16 19 21 25 28
        C_ZYX 0 1 2 3 4 5 6 7 8 9 10 11
        M 12 17 20 23 26 29
        OBSERVABLE_INCLUDE(0) rec[-5] rec[-4]
        DETECTOR(0, 2, 0) rec[-12] rec[-11] rec[-8] rec[-6] rec[-5] rec[-2]
        DETECTOR(2, 5, 0) rec[-10] rec[-9] rec[-7] rec[-4] rec[-3] rec[-1]
        SHIFT_COORDS(0, 0, 1)
        X_ERROR(0.001) 13 16 19 21 25 28
        DEPOLARIZE1(0.001) 0 1 2 3 4 5 6 7 8 9 10 11 14 15 18 22 24 27
        TICK

        CX 9 13 2 16 4 19 0 21 7 25 11 28
        CX 5 14 1 15 3 18 8 22 6 24 10 27
        DEPOLARIZE2(0.001) 9 13 2 16 4 19 0 21 7 25 11 28 5 14 1 15 3 18 8 22 6 24 10 27
        DEPOLARIZE1(0.001) 12 17 20 23 26 29
        TICK

        X_ERROR(0.001) 14 15 18 22 24 27
        R 12 17 20 23 26 29
        C_ZYX 0 1 2 3 4 5 6 7 8 9 10 11
        M 14 15 18 22 24 27
        OBSERVABLE_INCLUDE(0) rec[-5] rec[-4]
        SHIFT_COORDS(0, 0, 1)
        X_ERROR(0.001) 12 17 20 23 26 29
        DEPOLARIZE1(0.001) 0 1 2 3 4 5 6 7 8 9 10 11 13 16 19 21 25 28
        TICK

        CX 7 12 2 17 0 20 4 23 9 26 11 29
        CX 3 13 1 16 5 19 6 21 8 25 10 28
        DEPOLARIZE2(0.001) 7 12 2 17 0 20 4 23 9 26 11 29 3 13 1 16 5 19 6 21 8 25 10 28
        DEPOLARIZE1(0.001) 14 15 18 22 24 27
        TICK

        X_ERROR(0.001) 13 16 19 21 25 28
        R 14 15 18 22 24 27
        C_ZYX 0 1 2 3 4 5 6 7 8 9 10 11
        M 13 16 19 21 25 28
        OBSERVABLE_INCLUDE(0) rec[-5] rec[-4]
        DETECTOR(0, 4, 0) rec[-24] rec[-22] rec[-19] rec[-12] rec[-10] rec[-7] rec[-6] rec[-4] rec[-1]
        DETECTOR(2, 1, 0) rec[-23] rec[-21] rec[-20] rec[-11] rec[-9] rec[-8] rec[-5] rec[-3] rec[-2]
        SHIFT_COORDS(0, 0, 1)
        X_ERROR(0.001) 14 15 18 22 24 27
        DEPOLARIZE1(0.001) 0 1 2 3 4 5 6 7 8 9 10 11 12 17 20 23 26 29
        TICK

        REPEAT 332 {
            CX 11 14 0 15 4 18 2 22 7 24 9 27
            CX 1 12 3 17 5 20 10 23 8 26 6 29
            DEPOLARIZE2(0.001) 11 14 0 15 4 18 2 22 7 24 9 27 1 12 3 17 5 20 10 23 8 26 6 29
            DEPOLARIZE1(0.001) 13 16 19 21 25 28
            TICK

            X_ERROR(0.001) 12 17 20 23 26 29
            R 13 16 19 21 25 28
            C_ZYX 0 1 2 3 4 5 6 7 8 9 10 11
            M 12 17 20 23 26 29
            OBSERVABLE_INCLUDE(0) rec[-5] rec[-4]
            DETECTOR(0, 2, 0) rec[-30] rec[-29] rec[-26] rec[-24] rec[-23] rec[-20] rec[-12] rec[-11] rec[-8] rec[-6] rec[-5] rec[-2]
            DETECTOR(2, 5, 0) rec[-28] rec[-27] rec[-25] rec[-22] rec[-21] rec[-19] rec[-10] rec[-9] rec[-7] rec[-4] rec[-3] rec[-1]
            SHIFT_COORDS(0, 0, 1)
            X_ERROR(0.001) 13 16 19 21 25 28
            DEPOLARIZE1(0.001) 0 1 2 3 4 5 6 7 8 9 10 11 14 15 18 22 24 27
            TICK

            CX 9 13 2 16 4 19 0 21 7 25 11 28
            CX 5 14 1 15 3 18 8 22 6 24 10 27
            DEPOLARIZE2(0.001) 9 13 2 16 4 19 0 21 7 25 11 28 5 14 1 15 3 18 8 22 6 24 10 27
            DEPOLARIZE1(0.001) 12 17 20 23 26 29
            TICK

            X_ERROR(0.001) 14 15 18 22 24 27
            R 12 17 20 23 26 29
            C_ZYX 0 1 2 3 4 5 6 7 8 9 10 11
            M 14 15 18 22 24 27
            OBSERVABLE_INCLUDE(0) rec[-5] rec[-4]
            DETECTOR(0, 0, 0) rec[-30] rec[-28] rec[-25] rec[-24] rec[-23] rec[-20] rec[-12] rec[-10] rec[-7] rec[-6] rec[-5] rec[-2]
            DETECTOR(2, 3, 0) rec[-29] rec[-27] rec[-26] rec[-22] rec[-21] rec[-19] rec[-11] rec[-9] rec[-8] rec[-4] rec[-3] rec[-1]
            SHIFT_COORDS(0, 0, 1)
            X_ERROR(0.001) 12 17 20 23 26 29
            DEPOLARIZE1(0.001) 0 1 2 3 4 5 6 7 8 9 10 11 13 16 19 21 25 28
            TICK

            CX 7 12 2 17 0 20 4 23 9 26 11 29
            CX 3 13 1 16 5 19 6 21 8 25 10 28
            DEPOLARIZE2(0.001) 7 12 2 17 0 20 4 23 9 26 11 29 3 13 1 16 5 19 6 21 8 25 10 28
            DEPOLARIZE1(0.001) 14 15 18 22 24 27
            TICK

            X_ERROR(0.001) 13 16 19 21 25 28
            R 14 15 18 22 24 27
            C_ZYX 0 1 2 3 4 5 6 7 8 9 10 11
            M 13 16 19 21 25 28
            OBSERVABLE_INCLUDE(0) rec[-5] rec[-4]
            DETECTOR(0, 4, 0) rec[-30] rec[-28] rec[-25] rec[-24] rec[-22] rec[-19] rec[-12] rec[-10] rec[-7] rec[-6] rec[-4] rec[-1]
            DETECTOR(2, 1, 0) rec[-29] rec[-27] rec[-26] rec[-23] rec[-21] rec[-20] rec[-11] rec[-9] rec[-8] rec[-5] rec[-3] rec[-2]
            SHIFT_COORDS(0, 0, 1)
            X_ERROR(0.001) 14 15 18 22 24 27
            DEPOLARIZE1(0.001) 0 1 2 3 4 5 6 7 8 9 10 11 12 17 20 23 26 29
            TICK
        }

        CX 11 14 0 15 4 18 2 22 7 24 9 27
        CX 1 12 3 17 5 20 10 23 8 26 6 29
        DEPOLARIZE2(0.001) 11 14 0 15 4 18 2 22 7 24 9 27 1 12 3 17 5 20 10 23 8 26 6 29
        DEPOLARIZE1(0.001) 13 16 19 21 25 28
        TICK

        X_ERROR(0.001) 12 17 20 23 26 29
        R 13 16 19 21 25 28
        C_ZYX 0 1 2 3 4 5 6 7 8 9 10 11
        M 12 17 20 23 26 29
        OBSERVABLE_INCLUDE(0) rec[-5] rec[-4]
        DETECTOR(0, 2, 0) rec[-30] rec[-29] rec[-26] rec[-24] rec[-23] rec[-20] rec[-12] rec[-11] rec[-8] rec[-6] rec[-5] rec[-2]
        DETECTOR(2, 5, 0) rec[-28] rec[-27] rec[-25] rec[-22] rec[-21] rec[-19] rec[-10] rec[-9] rec[-7] rec[-4] rec[-3] rec[-1]
        SHIFT_COORDS(0, 0, 1)
        X_ERROR(0.001) 13 16 19 21 25 28
        DEPOLARIZE1(0.001) 0 1 2 3 4 5 6 7 8 9 10 11 14 15 18 22 24 27
        TICK

        CX 9 13 2 16 4 19 0 21 7 25 11 28
        CX 5 14 1 15 3 18 8 22 6 24 10 27
        DEPOLARIZE2(0.001) 9 13 2 16 4 19 0 21 7 25 11 28 5 14 1 15 3 18 8 22 6 24 10 27
        DEPOLARIZE1(0.001) 12 17 20 23 26 29
        TICK

        X_ERROR(0.001) 14 15 18 22 24 27
        M 14 15 18 22 24 27
        OBSERVABLE_INCLUDE(0) rec[-5] rec[-4]
        DETECTOR(0, 0, 0) rec[-30] rec[-28] rec[-25] rec[-24] rec[-23] rec[-20] rec[-12] rec[-10] rec[-7] rec[-6] rec[-5] rec[-2]
        DETECTOR(2, 3, 0) rec[-29] rec[-27] rec[-26] rec[-22] rec[-21] rec[-19] rec[-11] rec[-9] rec[-8] rec[-4] rec[-3] rec[-1]
        SHIFT_COORDS(0, 0, 1)
        DEPOLARIZE1(0.001) 0 1 2 3 4 5 6 7 8 9 10 11 12 13 16 17 19 20 21 23 25 26 28 29
        TICK

        C_ZYX 1 3 5 6 8 10
        DEPOLARIZE1(0.001) 1 3 5 6 8 10 0 2 4 7 9 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29
        TICK

        CX 3 13 1 16 5 19 6 21 8 25 10 28
        DEPOLARIZE2(0.001) 3 13 1 16 5 19 6 21 8 25 10 28
        DEPOLARIZE1(0.001) 0 2 4 7 9 11 12 14 15 17 18 20 22 23 24 26 27 29
        TICK

        X_ERROR(0.001) 13 16 19 21 25 28
        M 13 16 19 21 25 28
        OBSERVABLE_INCLUDE(0) rec[-5] rec[-4]
        DETECTOR(0, 4, 0) rec[-30] rec[-28] rec[-25] rec[-24] rec[-22] rec[-19] rec[-12] rec[-10] rec[-7] rec[-6] rec[-4] rec[-1]
        DETECTOR(2, 1, 0) rec[-29] rec[-27] rec[-26] rec[-23] rec[-21] rec[-20] rec[-11] rec[-9] rec[-8] rec[-5] rec[-3] rec[-2]
        SHIFT_COORDS(0, 0, 1)
        C_XYZ 0 1 2 3 4 5 6 7 8 9 10 11
        DEPOLARIZE1(0.001) 0 1 2 3 4 5 6 7 8 9 10 11 12 14 15 17 18 20 22 23 24 26 27 29
        TICK

        H_YZ 0 1 2 3 4 5 6 7 8 9 10 11
        DEPOLARIZE1(0.001) 0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29
        TICK

        X_ERROR(0.001) 0 1 2 3 4 5 6 7 8 9 10 11
        M 0 1 2 3 4 5 6 7 8 9 10 11
        DETECTOR(0, 2, 0) rec[-36] rec[-35] rec[-32] rec[-30] rec[-29] rec[-26] rec[-18] rec[-17] rec[-14] rec[-11] rec[-10] rec[-9] rec[-5] rec[-4] rec[-3]
        DETECTOR(2, 5, 0) rec[-34] rec[-33] rec[-31] rec[-28] rec[-27] rec[-25] rec[-16] rec[-15] rec[-13] rec[-12] rec[-8] rec[-7] rec[-6] rec[-2] rec[-1]
        DETECTOR(0, 4, 0) rec[-24] rec[-22] rec[-19] rec[-18] rec[-16] rec[-13] rec[-9] rec[-8] rec[-7] rec[-3] rec[-2] rec[-1]
        DETECTOR(2, 1, 0) rec[-23] rec[-21] rec[-20] rec[-17] rec[-15] rec[-14] rec[-12] rec[-11] rec[-10] rec[-6] rec[-5] rec[-4]
        OBSERVABLE_INCLUDE(0) rec[-11] rec[-10] rec[-8] rec[-7]
        DEPOLARIZE1(0.001) 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29
""")


def test_circuit_details_PC3():
    actual = generate_honeycomb_circuit(HoneycombLayout(
        data_width=2,
        data_height=6,
        sub_rounds=1003,
        noise=0.001,
        style="PC3",
        obs="V",
    ))
    cleaned = stim.Circuit(str(actual))
    assert cleaned == stim.Circuit("""
        QUBIT_COORDS(1, 0) 0
        QUBIT_COORDS(1, 1) 1
        QUBIT_COORDS(1, 2) 2
        QUBIT_COORDS(1, 3) 3
        QUBIT_COORDS(1, 4) 4
        QUBIT_COORDS(1, 5) 5
        QUBIT_COORDS(3, 0) 6
        QUBIT_COORDS(3, 1) 7
        QUBIT_COORDS(3, 2) 8
        QUBIT_COORDS(3, 3) 9
        QUBIT_COORDS(3, 4) 10
        QUBIT_COORDS(3, 5) 11
        QUBIT_COORDS(0, 1) 12
        QUBIT_COORDS(0, 3) 13
        QUBIT_COORDS(0, 5) 14
        QUBIT_COORDS(1, 0.5) 15
        QUBIT_COORDS(1, 1.5) 16
        QUBIT_COORDS(1, 2.5) 17
        QUBIT_COORDS(1, 3.5) 18
        QUBIT_COORDS(1, 4.5) 19
        QUBIT_COORDS(1, 5.5) 20
        QUBIT_COORDS(2, 0) 21
        QUBIT_COORDS(2, 2) 22
        QUBIT_COORDS(2, 4) 23
        QUBIT_COORDS(3, 0.5) 24
        QUBIT_COORDS(3, 1.5) 25
        QUBIT_COORDS(3, 2.5) 26
        QUBIT_COORDS(3, 3.5) 27
        QUBIT_COORDS(3, 4.5) 28
        QUBIT_COORDS(3, 5.5) 29
        R 0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29
        X_ERROR(0.001) 0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29
        TICK

        XCX 9 13 2 16 4 19 0 21 7 25 11 28
        R 12 17 20 23 26 29
        DEPOLARIZE2(0.001) 9 13 2 16 4 19 0 21 7 25 11 28
        X_ERROR(0.001) 12 17 20 23 26 29
        DEPOLARIZE1(0.001) 1 3 5 6 8 10 14 15 18 22 24 27
        TICK

        YCX 7 12 2 17 0 20 4 23 9 26 11 29
        XCX 3 13 1 16 5 19 6 21 8 25 10 28
        R 14 15 18 22 24 27
        DEPOLARIZE2(0.001) 7 12 2 17 0 20 4 23 9 26 11 29 3 13 1 16 5 19 6 21 8 25 10 28
        X_ERROR(0.001) 14 15 18 22 24 27
        TICK

        X_ERROR(0.001) 13 16 19 21 25 28
        CX 11 14 0 15 4 18 2 22 7 24 9 27
        YCX 1 12 3 17 5 20 10 23 8 26 6 29
        M 13 16 19 21 25 28
        SHIFT_COORDS(0, 0, 1)
        DEPOLARIZE2(0.001) 11 14 0 15 4 18 2 22 7 24 9 27 1 12 3 17 5 20 10 23 8 26 6 29
        TICK

        X_ERROR(0.001) 12 17 20 23 26 29
        XCX 9 13 2 16 4 19 0 21 7 25 11 28
        CX 5 14 1 15 3 18 8 22 6 24 10 27
        M 12 17 20 23 26 29
        DETECTOR(0, 2, 0) rec[-12] rec[-11] rec[-8] rec[-6] rec[-5] rec[-2]
        DETECTOR(2, 5, 0) rec[-10] rec[-9] rec[-7] rec[-4] rec[-3] rec[-1]
        SHIFT_COORDS(0, 0, 1)
        DEPOLARIZE2(0.001) 9 13 2 16 4 19 0 21 7 25 11 28 5 14 1 15 3 18 8 22 6 24 10 27
        TICK

        X_ERROR(0.001) 14 15 18 22 24 27
        YCX 7 12 2 17 0 20 4 23 9 26 11 29
        XCX 3 13 1 16 5 19 6 21 8 25 10 28
        M 14 15 18 22 24 27
        SHIFT_COORDS(0, 0, 1)
        DEPOLARIZE2(0.001) 7 12 2 17 0 20 4 23 9 26 11 29 3 13 1 16 5 19 6 21 8 25 10 28
        TICK

        X_ERROR(0.001) 13 16 19 21 25 28
        CX 11 14 0 15 4 18 2 22 7 24 9 27
        YCX 1 12 3 17 5 20 10 23 8 26 6 29
        M 13 16 19 21 25 28
        DETECTOR(0, 4, 0) rec[-12] rec[-10] rec[-7] rec[-6] rec[-4] rec[-1]
        DETECTOR(2, 1, 0) rec[-11] rec[-9] rec[-8] rec[-5] rec[-3] rec[-2]
        SHIFT_COORDS(0, 0, 1)
        DEPOLARIZE2(0.001) 11 14 0 15 4 18 2 22 7 24 9 27 1 12 3 17 5 20 10 23 8 26 6 29
        TICK

        # === stabilizers are now all established, but not all edge flip flops are established ===

        X_ERROR(0.001) 12 17 20 23 26 29
        XCX 9 13 2 16 4 19 0 21 7 25 11 28
        CX 5 14 1 15 3 18 8 22 6 24 10 27
        M 12 17 20 23 26 29
        DETECTOR(0, 2, 0) rec[-12] rec[-11] rec[-8] rec[-6] rec[-5] rec[-2]
        DETECTOR(2, 5, 0) rec[-10] rec[-9] rec[-7] rec[-4] rec[-3] rec[-1]
        SHIFT_COORDS(0, 0, 1)
        DEPOLARIZE2(0.001) 9 13 2 16 4 19 0 21 7 25 11 28 5 14 1 15 3 18 8 22 6 24 10 27
        TICK

        X_ERROR(0.001) 14 15 18 22 24 27
        YCX 7 12 2 17 0 20 4 23 9 26 11 29
        XCX 3 13 1 16 5 19 6 21 8 25 10 28
        M 14 15 18 22 24 27
        DETECTOR(0, 0, 0) rec[-12] rec[-10] rec[-7] rec[-6] rec[-5] rec[-2]
        DETECTOR(2, 3, 0) rec[-11] rec[-9] rec[-8] rec[-4] rec[-3] rec[-1]
        SHIFT_COORDS(0, 0, 1)
        DEPOLARIZE2(0.001) 7 12 2 17 0 20 4 23 9 26 11 29 3 13 1 16 5 19 6 21 8 25 10 28
        TICK

        X_ERROR(0.001) 13 16 19 21 25 28
        CX 11 14 0 15 4 18 2 22 7 24 9 27
        YCX 1 12 3 17 5 20 10 23 8 26 6 29
        M 13 16 19 21 25 28
        DETECTOR(0, 4, 0) rec[-42] rec[-40] rec[-37] rec[-12] rec[-10] rec[-7] rec[-6] rec[-4] rec[-1]
        DETECTOR(2, 1, 0) rec[-41] rec[-39] rec[-38] rec[-11] rec[-9] rec[-8] rec[-5] rec[-3] rec[-2]
        SHIFT_COORDS(0, 0, 1)
        DEPOLARIZE2(0.001) 11 14 0 15 4 18 2 22 7 24 9 27 1 12 3 17 5 20 10 23 8 26 6 29
        TICK

        # === stabilizers and edge flip flops now all established ===

        REPEAT 331 {
            X_ERROR(0.001) 12 17 20 23 26 29
            XCX 9 13 2 16 4 19 0 21 7 25 11 28
            CX 5 14 1 15 3 18 8 22 6 24 10 27
            M 12 17 20 23 26 29
            DETECTOR(0, 2, 0) rec[-48] rec[-47] rec[-44] rec[-42] rec[-41] rec[-38] rec[-12] rec[-11] rec[-8] rec[-6] rec[-5] rec[-2]
            DETECTOR(2, 5, 0) rec[-46] rec[-45] rec[-43] rec[-40] rec[-39] rec[-37] rec[-10] rec[-9] rec[-7] rec[-4] rec[-3] rec[-1]
            SHIFT_COORDS(0, 0, 1)
            DEPOLARIZE2(0.001) 9 13 2 16 4 19 0 21 7 25 11 28 5 14 1 15 3 18 8 22 6 24 10 27
            TICK

            X_ERROR(0.001) 14 15 18 22 24 27
            YCX 7 12 2 17 0 20 4 23 9 26 11 29
            XCX 3 13 1 16 5 19 6 21 8 25 10 28
            M 14 15 18 22 24 27
            DETECTOR(0, 0, 0) rec[-48] rec[-46] rec[-43] rec[-42] rec[-41] rec[-38] rec[-12] rec[-10] rec[-7] rec[-6] rec[-5] rec[-2]
            DETECTOR(2, 3, 0) rec[-47] rec[-45] rec[-44] rec[-40] rec[-39] rec[-37] rec[-11] rec[-9] rec[-8] rec[-4] rec[-3] rec[-1]
            SHIFT_COORDS(0, 0, 1)
            DEPOLARIZE2(0.001) 7 12 2 17 0 20 4 23 9 26 11 29 3 13 1 16 5 19 6 21 8 25 10 28
            TICK

            X_ERROR(0.001) 13 16 19 21 25 28
            CX 11 14 0 15 4 18 2 22 7 24 9 27
            YCX 1 12 3 17 5 20 10 23 8 26 6 29
            M 13 16 19 21 25 28
            DETECTOR(0, 4, 0) rec[-48] rec[-46] rec[-43] rec[-42] rec[-40] rec[-37] rec[-12] rec[-10] rec[-7] rec[-6] rec[-4] rec[-1]
            DETECTOR(2, 1, 0) rec[-47] rec[-45] rec[-44] rec[-41] rec[-39] rec[-38] rec[-11] rec[-9] rec[-8] rec[-5] rec[-3] rec[-2]
            SHIFT_COORDS(0, 0, 1)
            DEPOLARIZE2(0.001) 11 14 0 15 4 18 2 22 7 24 9 27 1 12 3 17 5 20 10 23 8 26 6 29
            TICK
        }

        X_ERROR(0.001) 12 17 20 23 26 29
        XCX 9 13 2 16 4 19 0 21 7 25 11 28
        CX 5 14 1 15 3 18 8 22 6 24 10 27
        M 12 17 20 23 26 29
        DETECTOR(0, 2, 0) rec[-48] rec[-47] rec[-44] rec[-42] rec[-41] rec[-38] rec[-12] rec[-11] rec[-8] rec[-6] rec[-5] rec[-2]
        DETECTOR(2, 5, 0) rec[-46] rec[-45] rec[-43] rec[-40] rec[-39] rec[-37] rec[-10] rec[-9] rec[-7] rec[-4] rec[-3] rec[-1]
        SHIFT_COORDS(0, 0, 1)
        DEPOLARIZE2(0.001) 9 13 2 16 4 19 0 21 7 25 11 28 5 14 1 15 3 18 8 22 6 24 10 27
        TICK

        X_ERROR(0.001) 14 15 18 22 24 27
        XCX 3 13 1 16 5 19 6 21 8 25 10 28
        M 14 15 18 22 24 27
        DETECTOR(0, 0, 0) rec[-48] rec[-46] rec[-43] rec[-42] rec[-41] rec[-38] rec[-12] rec[-10] rec[-7] rec[-6] rec[-5] rec[-2]
        DETECTOR(2, 3, 0) rec[-47] rec[-45] rec[-44] rec[-40] rec[-39] rec[-37] rec[-11] rec[-9] rec[-8] rec[-4] rec[-3] rec[-1]
        SHIFT_COORDS(0, 0, 1)
        DEPOLARIZE2(0.001) 3 13 1 16 5 19 6 21 8 25 10 28
        DEPOLARIZE1(0.001) 0 2 4 7 9 11 12 17 20 23 26 29
        TICK

        X_ERROR(0.001) 13 16 19 21 25 28
        M 13 16 19 21 25 28
        DETECTOR(0, 4, 0) rec[-48] rec[-46] rec[-43] rec[-42] rec[-40] rec[-37] rec[-12] rec[-10] rec[-7] rec[-6] rec[-4] rec[-1]
        DETECTOR(2, 1, 0) rec[-47] rec[-45] rec[-44] rec[-41] rec[-39] rec[-38] rec[-11] rec[-9] rec[-8] rec[-5] rec[-3] rec[-2]
        SHIFT_COORDS(0, 0, 1)
        DEPOLARIZE1(0.001) 0 1 2 3 4 5 6 7 8 9 10 11 12 14 15 17 18 20 22 23 24 26 27 29
        TICK

        OBSERVABLE_INCLUDE(0) rec[-5] rec[-4]
        OBSERVABLE_INCLUDE(0) rec[-17] rec[-16]
        OBSERVABLE_INCLUDE(0) rec[-11] rec[-10]
        H_YZ 0 1 2 3 4 5 6 7 8 9 10 11
        DEPOLARIZE1(0.001) 0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29
        TICK
        
        X_ERROR(0.001) 0 1 2 3 4 5 6 7 8 9 10 11
        M 0 1 2 3 4 5 6 7 8 9 10 11
        DETECTOR(0, 2, 0) rec[-54] rec[-53] rec[-50] rec[-48] rec[-47] rec[-44] rec[-30] rec[-29] rec[-26] rec[-18] rec[-17] rec[-14] rec[-11] rec[-10] rec[-9] rec[-5] rec[-4] rec[-3]
        DETECTOR(2, 5, 0) rec[-52] rec[-51] rec[-49] rec[-46] rec[-45] rec[-43] rec[-28] rec[-27] rec[-25] rec[-16] rec[-15] rec[-13] rec[-12] rec[-8] rec[-7] rec[-6] rec[-2] rec[-1]
        DETECTOR(0, 4, 0) rec[-42] rec[-40] rec[-37] rec[-36] rec[-34] rec[-31] rec[-24] rec[-22] rec[-19] rec[-18] rec[-16] rec[-13] rec[-9] rec[-8] rec[-7] rec[-3] rec[-2] rec[-1]
        DETECTOR(2, 1, 0) rec[-41] rec[-39] rec[-38] rec[-35] rec[-33] rec[-32] rec[-23] rec[-21] rec[-20] rec[-17] rec[-15] rec[-14] rec[-12] rec[-11] rec[-10] rec[-6] rec[-5] rec[-4]
        OBSERVABLE_INCLUDE(0) rec[-11] rec[-10] rec[-8] rec[-7]
        DEPOLARIZE1(0.001) 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29
    """)


def test_circuit_details_EM3():
    actual = generate_honeycomb_circuit(HoneycombLayout(
        data_width=2,
        data_height=6,
        sub_rounds=1003,
        noise=0.001,
        style="EM3",
        obs="V",
    ))
    cleaned = stim.Circuit(str(actual))
    assert cleaned == stim.Circuit("""
        QUBIT_COORDS(1, 0) 0
        QUBIT_COORDS(1, 1) 1
        QUBIT_COORDS(1, 2) 2
        QUBIT_COORDS(1, 3) 3
        QUBIT_COORDS(1, 4) 4
        QUBIT_COORDS(1, 5) 5
        QUBIT_COORDS(3, 0) 6
        QUBIT_COORDS(3, 1) 7
        QUBIT_COORDS(3, 2) 8
        QUBIT_COORDS(3, 3) 9
        QUBIT_COORDS(3, 4) 10
        QUBIT_COORDS(3, 5) 11
        R 0 1 2 3 4 5 6 7 8 9 10 11
        X_ERROR(0.001) 0 1 2 3 4 5 6 7 8 9 10 11
        TICK

        DEPOLARIZE2(0.001) 9 3 2 1 4 5 0 6 7 8 11 10
        MPP(0.001) X9*X3 X2*X1 X4*X5 X0*X6 X7*X8 X11*X10
        OBSERVABLE_INCLUDE(0) rec[-5] rec[-4]
        SHIFT_COORDS(0, 0, 1)
        TICK

        DEPOLARIZE2(0.001) 7 1 2 3 0 5 4 10 9 8 11 6
        MPP(0.001) Y7*Y1 Y2*Y3 Y0*Y5 Y4*Y10 Y9*Y8 Y11*Y6
        OBSERVABLE_INCLUDE(0) rec[-5] rec[-4]
        DETECTOR(0, 2, 0) rec[-12] rec[-11] rec[-8] rec[-6] rec[-5] rec[-2]
        DETECTOR(2, 5, 0) rec[-10] rec[-9] rec[-7] rec[-4] rec[-3] rec[-1]
        SHIFT_COORDS(0, 0, 1)
        TICK

        DEPOLARIZE2(0.001) 11 5 0 1 4 3 2 8 7 6 9 10
        MPP(0.001) Z11*Z5 Z0*Z1 Z4*Z3 Z2*Z8 Z7*Z6 Z9*Z10
        OBSERVABLE_INCLUDE(0) rec[-5] rec[-4]
        SHIFT_COORDS(0, 0, 1)
        TICK

        DEPOLARIZE2(0.001) 9 3 2 1 4 5 0 6 7 8 11 10
        MPP(0.001) X9*X3 X2*X1 X4*X5 X0*X6 X7*X8 X11*X10
        OBSERVABLE_INCLUDE(0) rec[-5] rec[-4]
        DETECTOR(0, 4, 0) rec[-24] rec[-22] rec[-19] rec[-12] rec[-10] rec[-7] rec[-6] rec[-4] rec[-1]
        DETECTOR(2, 1, 0) rec[-23] rec[-21] rec[-20] rec[-11] rec[-9] rec[-8] rec[-5] rec[-3] rec[-2]
        SHIFT_COORDS(0, 0, 1)
        TICK

        REPEAT 333 {
            DEPOLARIZE2(0.001) 7 1 2 3 0 5 4 10 9 8 11 6
            MPP(0.001) Y7*Y1 Y2*Y3 Y0*Y5 Y4*Y10 Y9*Y8 Y11*Y6
            OBSERVABLE_INCLUDE(0) rec[-5] rec[-4]
            DETECTOR(0, 2, 0) rec[-30] rec[-29] rec[-26] rec[-24] rec[-23] rec[-20] rec[-12] rec[-11] rec[-8] rec[-6] rec[-5] rec[-2]
            DETECTOR(2, 5, 0) rec[-28] rec[-27] rec[-25] rec[-22] rec[-21] rec[-19] rec[-10] rec[-9] rec[-7] rec[-4] rec[-3] rec[-1]
            SHIFT_COORDS(0, 0, 1)
            TICK

            DEPOLARIZE2(0.001) 11 5 0 1 4 3 2 8 7 6 9 10
            MPP(0.001) Z11*Z5 Z0*Z1 Z4*Z3 Z2*Z8 Z7*Z6 Z9*Z10
            OBSERVABLE_INCLUDE(0) rec[-5] rec[-4]
            DETECTOR(0, 0, 0) rec[-30] rec[-28] rec[-25] rec[-24] rec[-23] rec[-20] rec[-12] rec[-10] rec[-7] rec[-6] rec[-5] rec[-2]
            DETECTOR(2, 3, 0) rec[-29] rec[-27] rec[-26] rec[-22] rec[-21] rec[-19] rec[-11] rec[-9] rec[-8] rec[-4] rec[-3] rec[-1]
            SHIFT_COORDS(0, 0, 1)
            TICK

            DEPOLARIZE2(0.001) 9 3 2 1 4 5 0 6 7 8 11 10
            MPP(0.001) X9*X3 X2*X1 X4*X5 X0*X6 X7*X8 X11*X10
            OBSERVABLE_INCLUDE(0) rec[-5] rec[-4]
            DETECTOR(0, 4, 0) rec[-30] rec[-28] rec[-25] rec[-24] rec[-22] rec[-19] rec[-12] rec[-10] rec[-7] rec[-6] rec[-4] rec[-1]
            DETECTOR(2, 1, 0) rec[-29] rec[-27] rec[-26] rec[-23] rec[-21] rec[-20] rec[-11] rec[-9] rec[-8] rec[-5] rec[-3] rec[-2]
            SHIFT_COORDS(0, 0, 1)
            TICK
        }

        H_YZ 0 1 2 3 4 5 6 7 8 9 10 11
        DEPOLARIZE1(0.001) 0 1 2 3 4 5 6 7 8 9 10 11
        TICK

        X_ERROR(0.001) 0 1 2 3 4 5 6 7 8 9 10 11
        M 0 1 2 3 4 5 6 7 8 9 10 11
        DETECTOR(0, 2, 0) rec[-36] rec[-35] rec[-32] rec[-30] rec[-29] rec[-26] rec[-18] rec[-17] rec[-14] rec[-11] rec[-10] rec[-9] rec[-5] rec[-4] rec[-3]
        DETECTOR(2, 5, 0) rec[-34] rec[-33] rec[-31] rec[-28] rec[-27] rec[-25] rec[-16] rec[-15] rec[-13] rec[-12] rec[-8] rec[-7] rec[-6] rec[-2] rec[-1]
        DETECTOR(0, 4, 0) rec[-24] rec[-22] rec[-19] rec[-18] rec[-16] rec[-13] rec[-9] rec[-8] rec[-7] rec[-3] rec[-2] rec[-1]
        DETECTOR(2, 1, 0) rec[-23] rec[-21] rec[-20] rec[-17] rec[-15] rec[-14] rec[-12] rec[-11] rec[-10] rec[-6] rec[-5] rec[-4]
        OBSERVABLE_INCLUDE(0) rec[-11] rec[-10] rec[-8] rec[-7]
    """)


def test_circuit_details_EM3_v2():
    actual = generate_honeycomb_circuit(HoneycombLayout(
        data_width=2,
        data_height=6,
        sub_rounds=1003,
        noise=0.001,
        style="EM3_v2",
        obs="V",
    ))
    cleaned = stim.Circuit(str(actual))
    assert cleaned == stim.Circuit("""
        QUBIT_COORDS(1, 0) 0
        QUBIT_COORDS(1, 1) 1
        QUBIT_COORDS(1, 2) 2
        QUBIT_COORDS(1, 3) 3
        QUBIT_COORDS(1, 4) 4
        QUBIT_COORDS(1, 5) 5
        QUBIT_COORDS(3, 0) 6
        QUBIT_COORDS(3, 1) 7
        QUBIT_COORDS(3, 2) 8
        QUBIT_COORDS(3, 3) 9
        QUBIT_COORDS(3, 4) 10
        QUBIT_COORDS(3, 5) 11
        R 0 1 2 3 4 5 6 7 8 9 10 11
        X_ERROR(0.0005) 0 1 2 3 4 5 6 7 8 9 10 11
        TICK
        R 12
        XCX 9 12 3 12
        E(3.12647e-05) X12
        E(3.12647e-05) X3
        E(3.12647e-05) X3 X12
        E(3.12647e-05) Y3
        E(3.12647e-05) Y3 X12
        E(3.12647e-05) Z3
        E(3.12647e-05) Z3 X12
        E(3.12647e-05) X9
        E(3.12647e-05) X9 X12
        E(3.12647e-05) X9 X3
        E(3.12647e-05) X9 X3 X12
        E(3.12647e-05) X9 Y3
        E(3.12647e-05) X9 Y3 X12
        E(3.12647e-05) X9 Z3
        E(3.12647e-05) X9 Z3 X12
        E(3.12647e-05) Y9
        E(3.12647e-05) Y9 X12
        E(3.12647e-05) Y9 X3
        E(3.12647e-05) Y9 X3 X12
        E(3.12647e-05) Y9 Y3
        E(3.12647e-05) Y9 Y3 X12
        E(3.12647e-05) Y9 Z3
        E(3.12647e-05) Y9 Z3 X12
        E(3.12647e-05) Z9
        E(3.12647e-05) Z9 X12
        E(3.12647e-05) Z9 X3
        E(3.12647e-05) Z9 X3 X12
        E(3.12647e-05) Z9 Y3
        E(3.12647e-05) Z9 Y3 X12
        E(3.12647e-05) Z9 Z3
        E(3.12647e-05) Z9 Z3 X12
        M 12
        R 12
        XCX 2 12 1 12
        E(3.12647e-05) X12
        E(3.12647e-05) X1
        E(3.12647e-05) X1 X12
        E(3.12647e-05) Y1
        E(3.12647e-05) Y1 X12
        E(3.12647e-05) Z1
        E(3.12647e-05) Z1 X12
        E(3.12647e-05) X2
        E(3.12647e-05) X2 X12
        E(3.12647e-05) X2 X1
        E(3.12647e-05) X2 X1 X12
        E(3.12647e-05) X2 Y1
        E(3.12647e-05) X2 Y1 X12
        E(3.12647e-05) X2 Z1
        E(3.12647e-05) X2 Z1 X12
        E(3.12647e-05) Y2
        E(3.12647e-05) Y2 X12
        E(3.12647e-05) Y2 X1
        E(3.12647e-05) Y2 X1 X12
        E(3.12647e-05) Y2 Y1
        E(3.12647e-05) Y2 Y1 X12
        E(3.12647e-05) Y2 Z1
        E(3.12647e-05) Y2 Z1 X12
        E(3.12647e-05) Z2
        E(3.12647e-05) Z2 X12
        E(3.12647e-05) Z2 X1
        E(3.12647e-05) Z2 X1 X12
        E(3.12647e-05) Z2 Y1
        E(3.12647e-05) Z2 Y1 X12
        E(3.12647e-05) Z2 Z1
        E(3.12647e-05) Z2 Z1 X12
        M 12
        R 12
        XCX 4 12 5 12
        E(3.12647e-05) X12
        E(3.12647e-05) X5
        E(3.12647e-05) X5 X12
        E(3.12647e-05) Y5
        E(3.12647e-05) Y5 X12
        E(3.12647e-05) Z5
        E(3.12647e-05) Z5 X12
        E(3.12647e-05) X4
        E(3.12647e-05) X4 X12
        E(3.12647e-05) X4 X5
        E(3.12647e-05) X4 X5 X12
        E(3.12647e-05) X4 Y5
        E(3.12647e-05) X4 Y5 X12
        E(3.12647e-05) X4 Z5
        E(3.12647e-05) X4 Z5 X12
        E(3.12647e-05) Y4
        E(3.12647e-05) Y4 X12
        E(3.12647e-05) Y4 X5
        E(3.12647e-05) Y4 X5 X12
        E(3.12647e-05) Y4 Y5
        E(3.12647e-05) Y4 Y5 X12
        E(3.12647e-05) Y4 Z5
        E(3.12647e-05) Y4 Z5 X12
        E(3.12647e-05) Z4
        E(3.12647e-05) Z4 X12
        E(3.12647e-05) Z4 X5
        E(3.12647e-05) Z4 X5 X12
        E(3.12647e-05) Z4 Y5
        E(3.12647e-05) Z4 Y5 X12
        E(3.12647e-05) Z4 Z5
        E(3.12647e-05) Z4 Z5 X12
        M 12
        R 12
        XCX 0 12 6 12
        E(3.12647e-05) X12
        E(3.12647e-05) X6
        E(3.12647e-05) X6 X12
        E(3.12647e-05) Y6
        E(3.12647e-05) Y6 X12
        E(3.12647e-05) Z6
        E(3.12647e-05) Z6 X12
        E(3.12647e-05) X0
        E(3.12647e-05) X0 X12
        E(3.12647e-05) X0 X6
        E(3.12647e-05) X0 X6 X12
        E(3.12647e-05) X0 Y6
        E(3.12647e-05) X0 Y6 X12
        E(3.12647e-05) X0 Z6
        E(3.12647e-05) X0 Z6 X12
        E(3.12647e-05) Y0
        E(3.12647e-05) Y0 X12
        E(3.12647e-05) Y0 X6
        E(3.12647e-05) Y0 X6 X12
        E(3.12647e-05) Y0 Y6
        E(3.12647e-05) Y0 Y6 X12
        E(3.12647e-05) Y0 Z6
        E(3.12647e-05) Y0 Z6 X12
        E(3.12647e-05) Z0
        E(3.12647e-05) Z0 X12
        E(3.12647e-05) Z0 X6
        E(3.12647e-05) Z0 X6 X12
        E(3.12647e-05) Z0 Y6
        E(3.12647e-05) Z0 Y6 X12
        E(3.12647e-05) Z0 Z6
        E(3.12647e-05) Z0 Z6 X12
        M 12
        R 12
        XCX 7 12 8 12
        E(3.12647e-05) X12
        E(3.12647e-05) X8
        E(3.12647e-05) X8 X12
        E(3.12647e-05) Y8
        E(3.12647e-05) Y8 X12
        E(3.12647e-05) Z8
        E(3.12647e-05) Z8 X12
        E(3.12647e-05) X7
        E(3.12647e-05) X7 X12
        E(3.12647e-05) X7 X8
        E(3.12647e-05) X7 X8 X12
        E(3.12647e-05) X7 Y8
        E(3.12647e-05) X7 Y8 X12
        E(3.12647e-05) X7 Z8
        E(3.12647e-05) X7 Z8 X12
        E(3.12647e-05) Y7
        E(3.12647e-05) Y7 X12
        E(3.12647e-05) Y7 X8
        E(3.12647e-05) Y7 X8 X12
        E(3.12647e-05) Y7 Y8
        E(3.12647e-05) Y7 Y8 X12
        E(3.12647e-05) Y7 Z8
        E(3.12647e-05) Y7 Z8 X12
        E(3.12647e-05) Z7
        E(3.12647e-05) Z7 X12
        E(3.12647e-05) Z7 X8
        E(3.12647e-05) Z7 X8 X12
        E(3.12647e-05) Z7 Y8
        E(3.12647e-05) Z7 Y8 X12
        E(3.12647e-05) Z7 Z8
        E(3.12647e-05) Z7 Z8 X12
        M 12
        R 12
        XCX 11 12 10 12
        E(3.12647e-05) X12
        E(3.12647e-05) X10
        E(3.12647e-05) X10 X12
        E(3.12647e-05) Y10
        E(3.12647e-05) Y10 X12
        E(3.12647e-05) Z10
        E(3.12647e-05) Z10 X12
        E(3.12647e-05) X11
        E(3.12647e-05) X11 X12
        E(3.12647e-05) X11 X10
        E(3.12647e-05) X11 X10 X12
        E(3.12647e-05) X11 Y10
        E(3.12647e-05) X11 Y10 X12
        E(3.12647e-05) X11 Z10
        E(3.12647e-05) X11 Z10 X12
        E(3.12647e-05) Y11
        E(3.12647e-05) Y11 X12
        E(3.12647e-05) Y11 X10
        E(3.12647e-05) Y11 X10 X12
        E(3.12647e-05) Y11 Y10
        E(3.12647e-05) Y11 Y10 X12
        E(3.12647e-05) Y11 Z10
        E(3.12647e-05) Y11 Z10 X12
        E(3.12647e-05) Z11
        E(3.12647e-05) Z11 X12
        E(3.12647e-05) Z11 X10
        E(3.12647e-05) Z11 X10 X12
        E(3.12647e-05) Z11 Y10
        E(3.12647e-05) Z11 Y10 X12
        E(3.12647e-05) Z11 Z10
        E(3.12647e-05) Z11 Z10 X12
        M 12
        OBSERVABLE_INCLUDE(0) rec[-5] rec[-4]
        SHIFT_COORDS(0, 0, 1)
        TICK
        R 12
        YCX 7 12 1 12
        E(3.12647e-05) X12
        E(3.12647e-05) X1
        E(3.12647e-05) X1 X12
        E(3.12647e-05) Y1
        E(3.12647e-05) Y1 X12
        E(3.12647e-05) Z1
        E(3.12647e-05) Z1 X12
        E(3.12647e-05) X7
        E(3.12647e-05) X7 X12
        E(3.12647e-05) X7 X1
        E(3.12647e-05) X7 X1 X12
        E(3.12647e-05) X7 Y1
        E(3.12647e-05) X7 Y1 X12
        E(3.12647e-05) X7 Z1
        E(3.12647e-05) X7 Z1 X12
        E(3.12647e-05) Y7
        E(3.12647e-05) Y7 X12
        E(3.12647e-05) Y7 X1
        E(3.12647e-05) Y7 X1 X12
        E(3.12647e-05) Y7 Y1
        E(3.12647e-05) Y7 Y1 X12
        E(3.12647e-05) Y7 Z1
        E(3.12647e-05) Y7 Z1 X12
        E(3.12647e-05) Z7
        E(3.12647e-05) Z7 X12
        E(3.12647e-05) Z7 X1
        E(3.12647e-05) Z7 X1 X12
        E(3.12647e-05) Z7 Y1
        E(3.12647e-05) Z7 Y1 X12
        E(3.12647e-05) Z7 Z1
        E(3.12647e-05) Z7 Z1 X12
        M 12
        R 12
        YCX 2 12 3 12
        E(3.12647e-05) X12
        E(3.12647e-05) X3
        E(3.12647e-05) X3 X12
        E(3.12647e-05) Y3
        E(3.12647e-05) Y3 X12
        E(3.12647e-05) Z3
        E(3.12647e-05) Z3 X12
        E(3.12647e-05) X2
        E(3.12647e-05) X2 X12
        E(3.12647e-05) X2 X3
        E(3.12647e-05) X2 X3 X12
        E(3.12647e-05) X2 Y3
        E(3.12647e-05) X2 Y3 X12
        E(3.12647e-05) X2 Z3
        E(3.12647e-05) X2 Z3 X12
        E(3.12647e-05) Y2
        E(3.12647e-05) Y2 X12
        E(3.12647e-05) Y2 X3
        E(3.12647e-05) Y2 X3 X12
        E(3.12647e-05) Y2 Y3
        E(3.12647e-05) Y2 Y3 X12
        E(3.12647e-05) Y2 Z3
        E(3.12647e-05) Y2 Z3 X12
        E(3.12647e-05) Z2
        E(3.12647e-05) Z2 X12
        E(3.12647e-05) Z2 X3
        E(3.12647e-05) Z2 X3 X12
        E(3.12647e-05) Z2 Y3
        E(3.12647e-05) Z2 Y3 X12
        E(3.12647e-05) Z2 Z3
        E(3.12647e-05) Z2 Z3 X12
        M 12
        R 12
        YCX 0 12 5 12
        E(3.12647e-05) X12
        E(3.12647e-05) X5
        E(3.12647e-05) X5 X12
        E(3.12647e-05) Y5
        E(3.12647e-05) Y5 X12
        E(3.12647e-05) Z5
        E(3.12647e-05) Z5 X12
        E(3.12647e-05) X0
        E(3.12647e-05) X0 X12
        E(3.12647e-05) X0 X5
        E(3.12647e-05) X0 X5 X12
        E(3.12647e-05) X0 Y5
        E(3.12647e-05) X0 Y5 X12
        E(3.12647e-05) X0 Z5
        E(3.12647e-05) X0 Z5 X12
        E(3.12647e-05) Y0
        E(3.12647e-05) Y0 X12
        E(3.12647e-05) Y0 X5
        E(3.12647e-05) Y0 X5 X12
        E(3.12647e-05) Y0 Y5
        E(3.12647e-05) Y0 Y5 X12
        E(3.12647e-05) Y0 Z5
        E(3.12647e-05) Y0 Z5 X12
        E(3.12647e-05) Z0
        E(3.12647e-05) Z0 X12
        E(3.12647e-05) Z0 X5
        E(3.12647e-05) Z0 X5 X12
        E(3.12647e-05) Z0 Y5
        E(3.12647e-05) Z0 Y5 X12
        E(3.12647e-05) Z0 Z5
        E(3.12647e-05) Z0 Z5 X12
        M 12
        R 12
        YCX 4 12 10 12
        E(3.12647e-05) X12
        E(3.12647e-05) X10
        E(3.12647e-05) X10 X12
        E(3.12647e-05) Y10
        E(3.12647e-05) Y10 X12
        E(3.12647e-05) Z10
        E(3.12647e-05) Z10 X12
        E(3.12647e-05) X4
        E(3.12647e-05) X4 X12
        E(3.12647e-05) X4 X10
        E(3.12647e-05) X4 X10 X12
        E(3.12647e-05) X4 Y10
        E(3.12647e-05) X4 Y10 X12
        E(3.12647e-05) X4 Z10
        E(3.12647e-05) X4 Z10 X12
        E(3.12647e-05) Y4
        E(3.12647e-05) Y4 X12
        E(3.12647e-05) Y4 X10
        E(3.12647e-05) Y4 X10 X12
        E(3.12647e-05) Y4 Y10
        E(3.12647e-05) Y4 Y10 X12
        E(3.12647e-05) Y4 Z10
        E(3.12647e-05) Y4 Z10 X12
        E(3.12647e-05) Z4
        E(3.12647e-05) Z4 X12
        E(3.12647e-05) Z4 X10
        E(3.12647e-05) Z4 X10 X12
        E(3.12647e-05) Z4 Y10
        E(3.12647e-05) Z4 Y10 X12
        E(3.12647e-05) Z4 Z10
        E(3.12647e-05) Z4 Z10 X12
        M 12
        R 12
        YCX 9 12 8 12
        E(3.12647e-05) X12
        E(3.12647e-05) X8
        E(3.12647e-05) X8 X12
        E(3.12647e-05) Y8
        E(3.12647e-05) Y8 X12
        E(3.12647e-05) Z8
        E(3.12647e-05) Z8 X12
        E(3.12647e-05) X9
        E(3.12647e-05) X9 X12
        E(3.12647e-05) X9 X8
        E(3.12647e-05) X9 X8 X12
        E(3.12647e-05) X9 Y8
        E(3.12647e-05) X9 Y8 X12
        E(3.12647e-05) X9 Z8
        E(3.12647e-05) X9 Z8 X12
        E(3.12647e-05) Y9
        E(3.12647e-05) Y9 X12
        E(3.12647e-05) Y9 X8
        E(3.12647e-05) Y9 X8 X12
        E(3.12647e-05) Y9 Y8
        E(3.12647e-05) Y9 Y8 X12
        E(3.12647e-05) Y9 Z8
        E(3.12647e-05) Y9 Z8 X12
        E(3.12647e-05) Z9
        E(3.12647e-05) Z9 X12
        E(3.12647e-05) Z9 X8
        E(3.12647e-05) Z9 X8 X12
        E(3.12647e-05) Z9 Y8
        E(3.12647e-05) Z9 Y8 X12
        E(3.12647e-05) Z9 Z8
        E(3.12647e-05) Z9 Z8 X12
        M 12
        R 12
        YCX 11 12 6 12
        E(3.12647e-05) X12
        E(3.12647e-05) X6
        E(3.12647e-05) X6 X12
        E(3.12647e-05) Y6
        E(3.12647e-05) Y6 X12
        E(3.12647e-05) Z6
        E(3.12647e-05) Z6 X12
        E(3.12647e-05) X11
        E(3.12647e-05) X11 X12
        E(3.12647e-05) X11 X6
        E(3.12647e-05) X11 X6 X12
        E(3.12647e-05) X11 Y6
        E(3.12647e-05) X11 Y6 X12
        E(3.12647e-05) X11 Z6
        E(3.12647e-05) X11 Z6 X12
        E(3.12647e-05) Y11
        E(3.12647e-05) Y11 X12
        E(3.12647e-05) Y11 X6
        E(3.12647e-05) Y11 X6 X12
        E(3.12647e-05) Y11 Y6
        E(3.12647e-05) Y11 Y6 X12
        E(3.12647e-05) Y11 Z6
        E(3.12647e-05) Y11 Z6 X12
        E(3.12647e-05) Z11
        E(3.12647e-05) Z11 X12
        E(3.12647e-05) Z11 X6
        E(3.12647e-05) Z11 X6 X12
        E(3.12647e-05) Z11 Y6
        E(3.12647e-05) Z11 Y6 X12
        E(3.12647e-05) Z11 Z6
        E(3.12647e-05) Z11 Z6 X12
        M 12
        OBSERVABLE_INCLUDE(0) rec[-5] rec[-4]
        DETECTOR(0, 2, 0) rec[-12] rec[-11] rec[-8] rec[-6] rec[-5] rec[-2]
        DETECTOR(2, 5, 0) rec[-10] rec[-9] rec[-7] rec[-4] rec[-3] rec[-1]
        SHIFT_COORDS(0, 0, 1)
        TICK
        R 12
        CX 11 12 5 12
        E(3.12647e-05) X12
        E(3.12647e-05) X5
        E(3.12647e-05) X5 X12
        E(3.12647e-05) Y5
        E(3.12647e-05) Y5 X12
        E(3.12647e-05) Z5
        E(3.12647e-05) Z5 X12
        E(3.12647e-05) X11
        E(3.12647e-05) X11 X12
        E(3.12647e-05) X11 X5
        E(3.12647e-05) X11 X5 X12
        E(3.12647e-05) X11 Y5
        E(3.12647e-05) X11 Y5 X12
        E(3.12647e-05) X11 Z5
        E(3.12647e-05) X11 Z5 X12
        E(3.12647e-05) Y11
        E(3.12647e-05) Y11 X12
        E(3.12647e-05) Y11 X5
        E(3.12647e-05) Y11 X5 X12
        E(3.12647e-05) Y11 Y5
        E(3.12647e-05) Y11 Y5 X12
        E(3.12647e-05) Y11 Z5
        E(3.12647e-05) Y11 Z5 X12
        E(3.12647e-05) Z11
        E(3.12647e-05) Z11 X12
        E(3.12647e-05) Z11 X5
        E(3.12647e-05) Z11 X5 X12
        E(3.12647e-05) Z11 Y5
        E(3.12647e-05) Z11 Y5 X12
        E(3.12647e-05) Z11 Z5
        E(3.12647e-05) Z11 Z5 X12
        M 12
        R 12
        CX 0 12 1 12
        E(3.12647e-05) X12
        E(3.12647e-05) X1
        E(3.12647e-05) X1 X12
        E(3.12647e-05) Y1
        E(3.12647e-05) Y1 X12
        E(3.12647e-05) Z1
        E(3.12647e-05) Z1 X12
        E(3.12647e-05) X0
        E(3.12647e-05) X0 X12
        E(3.12647e-05) X0 X1
        E(3.12647e-05) X0 X1 X12
        E(3.12647e-05) X0 Y1
        E(3.12647e-05) X0 Y1 X12
        E(3.12647e-05) X0 Z1
        E(3.12647e-05) X0 Z1 X12
        E(3.12647e-05) Y0
        E(3.12647e-05) Y0 X12
        E(3.12647e-05) Y0 X1
        E(3.12647e-05) Y0 X1 X12
        E(3.12647e-05) Y0 Y1
        E(3.12647e-05) Y0 Y1 X12
        E(3.12647e-05) Y0 Z1
        E(3.12647e-05) Y0 Z1 X12
        E(3.12647e-05) Z0
        E(3.12647e-05) Z0 X12
        E(3.12647e-05) Z0 X1
        E(3.12647e-05) Z0 X1 X12
        E(3.12647e-05) Z0 Y1
        E(3.12647e-05) Z0 Y1 X12
        E(3.12647e-05) Z0 Z1
        E(3.12647e-05) Z0 Z1 X12
        M 12
        R 12
        CX 4 12 3 12
        E(3.12647e-05) X12
        E(3.12647e-05) X3
        E(3.12647e-05) X3 X12
        E(3.12647e-05) Y3
        E(3.12647e-05) Y3 X12
        E(3.12647e-05) Z3
        E(3.12647e-05) Z3 X12
        E(3.12647e-05) X4
        E(3.12647e-05) X4 X12
        E(3.12647e-05) X4 X3
        E(3.12647e-05) X4 X3 X12
        E(3.12647e-05) X4 Y3
        E(3.12647e-05) X4 Y3 X12
        E(3.12647e-05) X4 Z3
        E(3.12647e-05) X4 Z3 X12
        E(3.12647e-05) Y4
        E(3.12647e-05) Y4 X12
        E(3.12647e-05) Y4 X3
        E(3.12647e-05) Y4 X3 X12
        E(3.12647e-05) Y4 Y3
        E(3.12647e-05) Y4 Y3 X12
        E(3.12647e-05) Y4 Z3
        E(3.12647e-05) Y4 Z3 X12
        E(3.12647e-05) Z4
        E(3.12647e-05) Z4 X12
        E(3.12647e-05) Z4 X3
        E(3.12647e-05) Z4 X3 X12
        E(3.12647e-05) Z4 Y3
        E(3.12647e-05) Z4 Y3 X12
        E(3.12647e-05) Z4 Z3
        E(3.12647e-05) Z4 Z3 X12
        M 12
        R 12
        CX 2 12 8 12
        E(3.12647e-05) X12
        E(3.12647e-05) X8
        E(3.12647e-05) X8 X12
        E(3.12647e-05) Y8
        E(3.12647e-05) Y8 X12
        E(3.12647e-05) Z8
        E(3.12647e-05) Z8 X12
        E(3.12647e-05) X2
        E(3.12647e-05) X2 X12
        E(3.12647e-05) X2 X8
        E(3.12647e-05) X2 X8 X12
        E(3.12647e-05) X2 Y8
        E(3.12647e-05) X2 Y8 X12
        E(3.12647e-05) X2 Z8
        E(3.12647e-05) X2 Z8 X12
        E(3.12647e-05) Y2
        E(3.12647e-05) Y2 X12
        E(3.12647e-05) Y2 X8
        E(3.12647e-05) Y2 X8 X12
        E(3.12647e-05) Y2 Y8
        E(3.12647e-05) Y2 Y8 X12
        E(3.12647e-05) Y2 Z8
        E(3.12647e-05) Y2 Z8 X12
        E(3.12647e-05) Z2
        E(3.12647e-05) Z2 X12
        E(3.12647e-05) Z2 X8
        E(3.12647e-05) Z2 X8 X12
        E(3.12647e-05) Z2 Y8
        E(3.12647e-05) Z2 Y8 X12
        E(3.12647e-05) Z2 Z8
        E(3.12647e-05) Z2 Z8 X12
        M 12
        R 12
        CX 7 12 6 12
        E(3.12647e-05) X12
        E(3.12647e-05) X6
        E(3.12647e-05) X6 X12
        E(3.12647e-05) Y6
        E(3.12647e-05) Y6 X12
        E(3.12647e-05) Z6
        E(3.12647e-05) Z6 X12
        E(3.12647e-05) X7
        E(3.12647e-05) X7 X12
        E(3.12647e-05) X7 X6
        E(3.12647e-05) X7 X6 X12
        E(3.12647e-05) X7 Y6
        E(3.12647e-05) X7 Y6 X12
        E(3.12647e-05) X7 Z6
        E(3.12647e-05) X7 Z6 X12
        E(3.12647e-05) Y7
        E(3.12647e-05) Y7 X12
        E(3.12647e-05) Y7 X6
        E(3.12647e-05) Y7 X6 X12
        E(3.12647e-05) Y7 Y6
        E(3.12647e-05) Y7 Y6 X12
        E(3.12647e-05) Y7 Z6
        E(3.12647e-05) Y7 Z6 X12
        E(3.12647e-05) Z7
        E(3.12647e-05) Z7 X12
        E(3.12647e-05) Z7 X6
        E(3.12647e-05) Z7 X6 X12
        E(3.12647e-05) Z7 Y6
        E(3.12647e-05) Z7 Y6 X12
        E(3.12647e-05) Z7 Z6
        E(3.12647e-05) Z7 Z6 X12
        M 12
        R 12
        CX 9 12 10 12
        E(3.12647e-05) X12
        E(3.12647e-05) X10
        E(3.12647e-05) X10 X12
        E(3.12647e-05) Y10
        E(3.12647e-05) Y10 X12
        E(3.12647e-05) Z10
        E(3.12647e-05) Z10 X12
        E(3.12647e-05) X9
        E(3.12647e-05) X9 X12
        E(3.12647e-05) X9 X10
        E(3.12647e-05) X9 X10 X12
        E(3.12647e-05) X9 Y10
        E(3.12647e-05) X9 Y10 X12
        E(3.12647e-05) X9 Z10
        E(3.12647e-05) X9 Z10 X12
        E(3.12647e-05) Y9
        E(3.12647e-05) Y9 X12
        E(3.12647e-05) Y9 X10
        E(3.12647e-05) Y9 X10 X12
        E(3.12647e-05) Y9 Y10
        E(3.12647e-05) Y9 Y10 X12
        E(3.12647e-05) Y9 Z10
        E(3.12647e-05) Y9 Z10 X12
        E(3.12647e-05) Z9
        E(3.12647e-05) Z9 X12
        E(3.12647e-05) Z9 X10
        E(3.12647e-05) Z9 X10 X12
        E(3.12647e-05) Z9 Y10
        E(3.12647e-05) Z9 Y10 X12
        E(3.12647e-05) Z9 Z10
        E(3.12647e-05) Z9 Z10 X12
        M 12
        OBSERVABLE_INCLUDE(0) rec[-5] rec[-4]
        SHIFT_COORDS(0, 0, 1)
        TICK
        R 12
        XCX 9 12 3 12
        E(3.12647e-05) X12
        E(3.12647e-05) X3
        E(3.12647e-05) X3 X12
        E(3.12647e-05) Y3
        E(3.12647e-05) Y3 X12
        E(3.12647e-05) Z3
        E(3.12647e-05) Z3 X12
        E(3.12647e-05) X9
        E(3.12647e-05) X9 X12
        E(3.12647e-05) X9 X3
        E(3.12647e-05) X9 X3 X12
        E(3.12647e-05) X9 Y3
        E(3.12647e-05) X9 Y3 X12
        E(3.12647e-05) X9 Z3
        E(3.12647e-05) X9 Z3 X12
        E(3.12647e-05) Y9
        E(3.12647e-05) Y9 X12
        E(3.12647e-05) Y9 X3
        E(3.12647e-05) Y9 X3 X12
        E(3.12647e-05) Y9 Y3
        E(3.12647e-05) Y9 Y3 X12
        E(3.12647e-05) Y9 Z3
        E(3.12647e-05) Y9 Z3 X12
        E(3.12647e-05) Z9
        E(3.12647e-05) Z9 X12
        E(3.12647e-05) Z9 X3
        E(3.12647e-05) Z9 X3 X12
        E(3.12647e-05) Z9 Y3
        E(3.12647e-05) Z9 Y3 X12
        E(3.12647e-05) Z9 Z3
        E(3.12647e-05) Z9 Z3 X12
        M 12
        R 12
        XCX 2 12 1 12
        E(3.12647e-05) X12
        E(3.12647e-05) X1
        E(3.12647e-05) X1 X12
        E(3.12647e-05) Y1
        E(3.12647e-05) Y1 X12
        E(3.12647e-05) Z1
        E(3.12647e-05) Z1 X12
        E(3.12647e-05) X2
        E(3.12647e-05) X2 X12
        E(3.12647e-05) X2 X1
        E(3.12647e-05) X2 X1 X12
        E(3.12647e-05) X2 Y1
        E(3.12647e-05) X2 Y1 X12
        E(3.12647e-05) X2 Z1
        E(3.12647e-05) X2 Z1 X12
        E(3.12647e-05) Y2
        E(3.12647e-05) Y2 X12
        E(3.12647e-05) Y2 X1
        E(3.12647e-05) Y2 X1 X12
        E(3.12647e-05) Y2 Y1
        E(3.12647e-05) Y2 Y1 X12
        E(3.12647e-05) Y2 Z1
        E(3.12647e-05) Y2 Z1 X12
        E(3.12647e-05) Z2
        E(3.12647e-05) Z2 X12
        E(3.12647e-05) Z2 X1
        E(3.12647e-05) Z2 X1 X12
        E(3.12647e-05) Z2 Y1
        E(3.12647e-05) Z2 Y1 X12
        E(3.12647e-05) Z2 Z1
        E(3.12647e-05) Z2 Z1 X12
        M 12
        R 12
        XCX 4 12 5 12
        E(3.12647e-05) X12
        E(3.12647e-05) X5
        E(3.12647e-05) X5 X12
        E(3.12647e-05) Y5
        E(3.12647e-05) Y5 X12
        E(3.12647e-05) Z5
        E(3.12647e-05) Z5 X12
        E(3.12647e-05) X4
        E(3.12647e-05) X4 X12
        E(3.12647e-05) X4 X5
        E(3.12647e-05) X4 X5 X12
        E(3.12647e-05) X4 Y5
        E(3.12647e-05) X4 Y5 X12
        E(3.12647e-05) X4 Z5
        E(3.12647e-05) X4 Z5 X12
        E(3.12647e-05) Y4
        E(3.12647e-05) Y4 X12
        E(3.12647e-05) Y4 X5
        E(3.12647e-05) Y4 X5 X12
        E(3.12647e-05) Y4 Y5
        E(3.12647e-05) Y4 Y5 X12
        E(3.12647e-05) Y4 Z5
        E(3.12647e-05) Y4 Z5 X12
        E(3.12647e-05) Z4
        E(3.12647e-05) Z4 X12
        E(3.12647e-05) Z4 X5
        E(3.12647e-05) Z4 X5 X12
        E(3.12647e-05) Z4 Y5
        E(3.12647e-05) Z4 Y5 X12
        E(3.12647e-05) Z4 Z5
        E(3.12647e-05) Z4 Z5 X12
        M 12
        R 12
        XCX 0 12 6 12
        E(3.12647e-05) X12
        E(3.12647e-05) X6
        E(3.12647e-05) X6 X12
        E(3.12647e-05) Y6
        E(3.12647e-05) Y6 X12
        E(3.12647e-05) Z6
        E(3.12647e-05) Z6 X12
        E(3.12647e-05) X0
        E(3.12647e-05) X0 X12
        E(3.12647e-05) X0 X6
        E(3.12647e-05) X0 X6 X12
        E(3.12647e-05) X0 Y6
        E(3.12647e-05) X0 Y6 X12
        E(3.12647e-05) X0 Z6
        E(3.12647e-05) X0 Z6 X12
        E(3.12647e-05) Y0
        E(3.12647e-05) Y0 X12
        E(3.12647e-05) Y0 X6
        E(3.12647e-05) Y0 X6 X12
        E(3.12647e-05) Y0 Y6
        E(3.12647e-05) Y0 Y6 X12
        E(3.12647e-05) Y0 Z6
        E(3.12647e-05) Y0 Z6 X12
        E(3.12647e-05) Z0
        E(3.12647e-05) Z0 X12
        E(3.12647e-05) Z0 X6
        E(3.12647e-05) Z0 X6 X12
        E(3.12647e-05) Z0 Y6
        E(3.12647e-05) Z0 Y6 X12
        E(3.12647e-05) Z0 Z6
        E(3.12647e-05) Z0 Z6 X12
        M 12
        R 12
        XCX 7 12 8 12
        E(3.12647e-05) X12
        E(3.12647e-05) X8
        E(3.12647e-05) X8 X12
        E(3.12647e-05) Y8
        E(3.12647e-05) Y8 X12
        E(3.12647e-05) Z8
        E(3.12647e-05) Z8 X12
        E(3.12647e-05) X7
        E(3.12647e-05) X7 X12
        E(3.12647e-05) X7 X8
        E(3.12647e-05) X7 X8 X12
        E(3.12647e-05) X7 Y8
        E(3.12647e-05) X7 Y8 X12
        E(3.12647e-05) X7 Z8
        E(3.12647e-05) X7 Z8 X12
        E(3.12647e-05) Y7
        E(3.12647e-05) Y7 X12
        E(3.12647e-05) Y7 X8
        E(3.12647e-05) Y7 X8 X12
        E(3.12647e-05) Y7 Y8
        E(3.12647e-05) Y7 Y8 X12
        E(3.12647e-05) Y7 Z8
        E(3.12647e-05) Y7 Z8 X12
        E(3.12647e-05) Z7
        E(3.12647e-05) Z7 X12
        E(3.12647e-05) Z7 X8
        E(3.12647e-05) Z7 X8 X12
        E(3.12647e-05) Z7 Y8
        E(3.12647e-05) Z7 Y8 X12
        E(3.12647e-05) Z7 Z8
        E(3.12647e-05) Z7 Z8 X12
        M 12
        R 12
        XCX 11 12 10 12
        E(3.12647e-05) X12
        E(3.12647e-05) X10
        E(3.12647e-05) X10 X12
        E(3.12647e-05) Y10
        E(3.12647e-05) Y10 X12
        E(3.12647e-05) Z10
        E(3.12647e-05) Z10 X12
        E(3.12647e-05) X11
        E(3.12647e-05) X11 X12
        E(3.12647e-05) X11 X10
        E(3.12647e-05) X11 X10 X12
        E(3.12647e-05) X11 Y10
        E(3.12647e-05) X11 Y10 X12
        E(3.12647e-05) X11 Z10
        E(3.12647e-05) X11 Z10 X12
        E(3.12647e-05) Y11
        E(3.12647e-05) Y11 X12
        E(3.12647e-05) Y11 X10
        E(3.12647e-05) Y11 X10 X12
        E(3.12647e-05) Y11 Y10
        E(3.12647e-05) Y11 Y10 X12
        E(3.12647e-05) Y11 Z10
        E(3.12647e-05) Y11 Z10 X12
        E(3.12647e-05) Z11
        E(3.12647e-05) Z11 X12
        E(3.12647e-05) Z11 X10
        E(3.12647e-05) Z11 X10 X12
        E(3.12647e-05) Z11 Y10
        E(3.12647e-05) Z11 Y10 X12
        E(3.12647e-05) Z11 Z10
        E(3.12647e-05) Z11 Z10 X12
        M 12
        OBSERVABLE_INCLUDE(0) rec[-5] rec[-4]
        DETECTOR(0, 4, 0) rec[-24] rec[-22] rec[-19] rec[-12] rec[-10] rec[-7] rec[-6] rec[-4] rec[-1]
        DETECTOR(2, 1, 0) rec[-23] rec[-21] rec[-20] rec[-11] rec[-9] rec[-8] rec[-5] rec[-3] rec[-2]
        SHIFT_COORDS(0, 0, 1)
        TICK
        REPEAT 333 {
            R 12
            YCX 7 12 1 12
            E(3.12647e-05) X12
            E(3.12647e-05) X1
            E(3.12647e-05) X1 X12
            E(3.12647e-05) Y1
            E(3.12647e-05) Y1 X12
            E(3.12647e-05) Z1
            E(3.12647e-05) Z1 X12
            E(3.12647e-05) X7
            E(3.12647e-05) X7 X12
            E(3.12647e-05) X7 X1
            E(3.12647e-05) X7 X1 X12
            E(3.12647e-05) X7 Y1
            E(3.12647e-05) X7 Y1 X12
            E(3.12647e-05) X7 Z1
            E(3.12647e-05) X7 Z1 X12
            E(3.12647e-05) Y7
            E(3.12647e-05) Y7 X12
            E(3.12647e-05) Y7 X1
            E(3.12647e-05) Y7 X1 X12
            E(3.12647e-05) Y7 Y1
            E(3.12647e-05) Y7 Y1 X12
            E(3.12647e-05) Y7 Z1
            E(3.12647e-05) Y7 Z1 X12
            E(3.12647e-05) Z7
            E(3.12647e-05) Z7 X12
            E(3.12647e-05) Z7 X1
            E(3.12647e-05) Z7 X1 X12
            E(3.12647e-05) Z7 Y1
            E(3.12647e-05) Z7 Y1 X12
            E(3.12647e-05) Z7 Z1
            E(3.12647e-05) Z7 Z1 X12
            M 12
            R 12
            YCX 2 12 3 12
            E(3.12647e-05) X12
            E(3.12647e-05) X3
            E(3.12647e-05) X3 X12
            E(3.12647e-05) Y3
            E(3.12647e-05) Y3 X12
            E(3.12647e-05) Z3
            E(3.12647e-05) Z3 X12
            E(3.12647e-05) X2
            E(3.12647e-05) X2 X12
            E(3.12647e-05) X2 X3
            E(3.12647e-05) X2 X3 X12
            E(3.12647e-05) X2 Y3
            E(3.12647e-05) X2 Y3 X12
            E(3.12647e-05) X2 Z3
            E(3.12647e-05) X2 Z3 X12
            E(3.12647e-05) Y2
            E(3.12647e-05) Y2 X12
            E(3.12647e-05) Y2 X3
            E(3.12647e-05) Y2 X3 X12
            E(3.12647e-05) Y2 Y3
            E(3.12647e-05) Y2 Y3 X12
            E(3.12647e-05) Y2 Z3
            E(3.12647e-05) Y2 Z3 X12
            E(3.12647e-05) Z2
            E(3.12647e-05) Z2 X12
            E(3.12647e-05) Z2 X3
            E(3.12647e-05) Z2 X3 X12
            E(3.12647e-05) Z2 Y3
            E(3.12647e-05) Z2 Y3 X12
            E(3.12647e-05) Z2 Z3
            E(3.12647e-05) Z2 Z3 X12
            M 12
            R 12
            YCX 0 12 5 12
            E(3.12647e-05) X12
            E(3.12647e-05) X5
            E(3.12647e-05) X5 X12
            E(3.12647e-05) Y5
            E(3.12647e-05) Y5 X12
            E(3.12647e-05) Z5
            E(3.12647e-05) Z5 X12
            E(3.12647e-05) X0
            E(3.12647e-05) X0 X12
            E(3.12647e-05) X0 X5
            E(3.12647e-05) X0 X5 X12
            E(3.12647e-05) X0 Y5
            E(3.12647e-05) X0 Y5 X12
            E(3.12647e-05) X0 Z5
            E(3.12647e-05) X0 Z5 X12
            E(3.12647e-05) Y0
            E(3.12647e-05) Y0 X12
            E(3.12647e-05) Y0 X5
            E(3.12647e-05) Y0 X5 X12
            E(3.12647e-05) Y0 Y5
            E(3.12647e-05) Y0 Y5 X12
            E(3.12647e-05) Y0 Z5
            E(3.12647e-05) Y0 Z5 X12
            E(3.12647e-05) Z0
            E(3.12647e-05) Z0 X12
            E(3.12647e-05) Z0 X5
            E(3.12647e-05) Z0 X5 X12
            E(3.12647e-05) Z0 Y5
            E(3.12647e-05) Z0 Y5 X12
            E(3.12647e-05) Z0 Z5
            E(3.12647e-05) Z0 Z5 X12
            M 12
            R 12
            YCX 4 12 10 12
            E(3.12647e-05) X12
            E(3.12647e-05) X10
            E(3.12647e-05) X10 X12
            E(3.12647e-05) Y10
            E(3.12647e-05) Y10 X12
            E(3.12647e-05) Z10
            E(3.12647e-05) Z10 X12
            E(3.12647e-05) X4
            E(3.12647e-05) X4 X12
            E(3.12647e-05) X4 X10
            E(3.12647e-05) X4 X10 X12
            E(3.12647e-05) X4 Y10
            E(3.12647e-05) X4 Y10 X12
            E(3.12647e-05) X4 Z10
            E(3.12647e-05) X4 Z10 X12
            E(3.12647e-05) Y4
            E(3.12647e-05) Y4 X12
            E(3.12647e-05) Y4 X10
            E(3.12647e-05) Y4 X10 X12
            E(3.12647e-05) Y4 Y10
            E(3.12647e-05) Y4 Y10 X12
            E(3.12647e-05) Y4 Z10
            E(3.12647e-05) Y4 Z10 X12
            E(3.12647e-05) Z4
            E(3.12647e-05) Z4 X12
            E(3.12647e-05) Z4 X10
            E(3.12647e-05) Z4 X10 X12
            E(3.12647e-05) Z4 Y10
            E(3.12647e-05) Z4 Y10 X12
            E(3.12647e-05) Z4 Z10
            E(3.12647e-05) Z4 Z10 X12
            M 12
            R 12
            YCX 9 12 8 12
            E(3.12647e-05) X12
            E(3.12647e-05) X8
            E(3.12647e-05) X8 X12
            E(3.12647e-05) Y8
            E(3.12647e-05) Y8 X12
            E(3.12647e-05) Z8
            E(3.12647e-05) Z8 X12
            E(3.12647e-05) X9
            E(3.12647e-05) X9 X12
            E(3.12647e-05) X9 X8
            E(3.12647e-05) X9 X8 X12
            E(3.12647e-05) X9 Y8
            E(3.12647e-05) X9 Y8 X12
            E(3.12647e-05) X9 Z8
            E(3.12647e-05) X9 Z8 X12
            E(3.12647e-05) Y9
            E(3.12647e-05) Y9 X12
            E(3.12647e-05) Y9 X8
            E(3.12647e-05) Y9 X8 X12
            E(3.12647e-05) Y9 Y8
            E(3.12647e-05) Y9 Y8 X12
            E(3.12647e-05) Y9 Z8
            E(3.12647e-05) Y9 Z8 X12
            E(3.12647e-05) Z9
            E(3.12647e-05) Z9 X12
            E(3.12647e-05) Z9 X8
            E(3.12647e-05) Z9 X8 X12
            E(3.12647e-05) Z9 Y8
            E(3.12647e-05) Z9 Y8 X12
            E(3.12647e-05) Z9 Z8
            E(3.12647e-05) Z9 Z8 X12
            M 12
            R 12
            YCX 11 12 6 12
            E(3.12647e-05) X12
            E(3.12647e-05) X6
            E(3.12647e-05) X6 X12
            E(3.12647e-05) Y6
            E(3.12647e-05) Y6 X12
            E(3.12647e-05) Z6
            E(3.12647e-05) Z6 X12
            E(3.12647e-05) X11
            E(3.12647e-05) X11 X12
            E(3.12647e-05) X11 X6
            E(3.12647e-05) X11 X6 X12
            E(3.12647e-05) X11 Y6
            E(3.12647e-05) X11 Y6 X12
            E(3.12647e-05) X11 Z6
            E(3.12647e-05) X11 Z6 X12
            E(3.12647e-05) Y11
            E(3.12647e-05) Y11 X12
            E(3.12647e-05) Y11 X6
            E(3.12647e-05) Y11 X6 X12
            E(3.12647e-05) Y11 Y6
            E(3.12647e-05) Y11 Y6 X12
            E(3.12647e-05) Y11 Z6
            E(3.12647e-05) Y11 Z6 X12
            E(3.12647e-05) Z11
            E(3.12647e-05) Z11 X12
            E(3.12647e-05) Z11 X6
            E(3.12647e-05) Z11 X6 X12
            E(3.12647e-05) Z11 Y6
            E(3.12647e-05) Z11 Y6 X12
            E(3.12647e-05) Z11 Z6
            E(3.12647e-05) Z11 Z6 X12
            M 12
            OBSERVABLE_INCLUDE(0) rec[-5] rec[-4]
            DETECTOR(0, 2, 0) rec[-30] rec[-29] rec[-26] rec[-24] rec[-23] rec[-20] rec[-12] rec[-11] rec[-8] rec[-6] rec[-5] rec[-2]
            DETECTOR(2, 5, 0) rec[-28] rec[-27] rec[-25] rec[-22] rec[-21] rec[-19] rec[-10] rec[-9] rec[-7] rec[-4] rec[-3] rec[-1]
            SHIFT_COORDS(0, 0, 1)
            TICK
            R 12
            CX 11 12 5 12
            E(3.12647e-05) X12
            E(3.12647e-05) X5
            E(3.12647e-05) X5 X12
            E(3.12647e-05) Y5
            E(3.12647e-05) Y5 X12
            E(3.12647e-05) Z5
            E(3.12647e-05) Z5 X12
            E(3.12647e-05) X11
            E(3.12647e-05) X11 X12
            E(3.12647e-05) X11 X5
            E(3.12647e-05) X11 X5 X12
            E(3.12647e-05) X11 Y5
            E(3.12647e-05) X11 Y5 X12
            E(3.12647e-05) X11 Z5
            E(3.12647e-05) X11 Z5 X12
            E(3.12647e-05) Y11
            E(3.12647e-05) Y11 X12
            E(3.12647e-05) Y11 X5
            E(3.12647e-05) Y11 X5 X12
            E(3.12647e-05) Y11 Y5
            E(3.12647e-05) Y11 Y5 X12
            E(3.12647e-05) Y11 Z5
            E(3.12647e-05) Y11 Z5 X12
            E(3.12647e-05) Z11
            E(3.12647e-05) Z11 X12
            E(3.12647e-05) Z11 X5
            E(3.12647e-05) Z11 X5 X12
            E(3.12647e-05) Z11 Y5
            E(3.12647e-05) Z11 Y5 X12
            E(3.12647e-05) Z11 Z5
            E(3.12647e-05) Z11 Z5 X12
            M 12
            R 12
            CX 0 12 1 12
            E(3.12647e-05) X12
            E(3.12647e-05) X1
            E(3.12647e-05) X1 X12
            E(3.12647e-05) Y1
            E(3.12647e-05) Y1 X12
            E(3.12647e-05) Z1
            E(3.12647e-05) Z1 X12
            E(3.12647e-05) X0
            E(3.12647e-05) X0 X12
            E(3.12647e-05) X0 X1
            E(3.12647e-05) X0 X1 X12
            E(3.12647e-05) X0 Y1
            E(3.12647e-05) X0 Y1 X12
            E(3.12647e-05) X0 Z1
            E(3.12647e-05) X0 Z1 X12
            E(3.12647e-05) Y0
            E(3.12647e-05) Y0 X12
            E(3.12647e-05) Y0 X1
            E(3.12647e-05) Y0 X1 X12
            E(3.12647e-05) Y0 Y1
            E(3.12647e-05) Y0 Y1 X12
            E(3.12647e-05) Y0 Z1
            E(3.12647e-05) Y0 Z1 X12
            E(3.12647e-05) Z0
            E(3.12647e-05) Z0 X12
            E(3.12647e-05) Z0 X1
            E(3.12647e-05) Z0 X1 X12
            E(3.12647e-05) Z0 Y1
            E(3.12647e-05) Z0 Y1 X12
            E(3.12647e-05) Z0 Z1
            E(3.12647e-05) Z0 Z1 X12
            M 12
            R 12
            CX 4 12 3 12
            E(3.12647e-05) X12
            E(3.12647e-05) X3
            E(3.12647e-05) X3 X12
            E(3.12647e-05) Y3
            E(3.12647e-05) Y3 X12
            E(3.12647e-05) Z3
            E(3.12647e-05) Z3 X12
            E(3.12647e-05) X4
            E(3.12647e-05) X4 X12
            E(3.12647e-05) X4 X3
            E(3.12647e-05) X4 X3 X12
            E(3.12647e-05) X4 Y3
            E(3.12647e-05) X4 Y3 X12
            E(3.12647e-05) X4 Z3
            E(3.12647e-05) X4 Z3 X12
            E(3.12647e-05) Y4
            E(3.12647e-05) Y4 X12
            E(3.12647e-05) Y4 X3
            E(3.12647e-05) Y4 X3 X12
            E(3.12647e-05) Y4 Y3
            E(3.12647e-05) Y4 Y3 X12
            E(3.12647e-05) Y4 Z3
            E(3.12647e-05) Y4 Z3 X12
            E(3.12647e-05) Z4
            E(3.12647e-05) Z4 X12
            E(3.12647e-05) Z4 X3
            E(3.12647e-05) Z4 X3 X12
            E(3.12647e-05) Z4 Y3
            E(3.12647e-05) Z4 Y3 X12
            E(3.12647e-05) Z4 Z3
            E(3.12647e-05) Z4 Z3 X12
            M 12
            R 12
            CX 2 12 8 12
            E(3.12647e-05) X12
            E(3.12647e-05) X8
            E(3.12647e-05) X8 X12
            E(3.12647e-05) Y8
            E(3.12647e-05) Y8 X12
            E(3.12647e-05) Z8
            E(3.12647e-05) Z8 X12
            E(3.12647e-05) X2
            E(3.12647e-05) X2 X12
            E(3.12647e-05) X2 X8
            E(3.12647e-05) X2 X8 X12
            E(3.12647e-05) X2 Y8
            E(3.12647e-05) X2 Y8 X12
            E(3.12647e-05) X2 Z8
            E(3.12647e-05) X2 Z8 X12
            E(3.12647e-05) Y2
            E(3.12647e-05) Y2 X12
            E(3.12647e-05) Y2 X8
            E(3.12647e-05) Y2 X8 X12
            E(3.12647e-05) Y2 Y8
            E(3.12647e-05) Y2 Y8 X12
            E(3.12647e-05) Y2 Z8
            E(3.12647e-05) Y2 Z8 X12
            E(3.12647e-05) Z2
            E(3.12647e-05) Z2 X12
            E(3.12647e-05) Z2 X8
            E(3.12647e-05) Z2 X8 X12
            E(3.12647e-05) Z2 Y8
            E(3.12647e-05) Z2 Y8 X12
            E(3.12647e-05) Z2 Z8
            E(3.12647e-05) Z2 Z8 X12
            M 12
            R 12
            CX 7 12 6 12
            E(3.12647e-05) X12
            E(3.12647e-05) X6
            E(3.12647e-05) X6 X12
            E(3.12647e-05) Y6
            E(3.12647e-05) Y6 X12
            E(3.12647e-05) Z6
            E(3.12647e-05) Z6 X12
            E(3.12647e-05) X7
            E(3.12647e-05) X7 X12
            E(3.12647e-05) X7 X6
            E(3.12647e-05) X7 X6 X12
            E(3.12647e-05) X7 Y6
            E(3.12647e-05) X7 Y6 X12
            E(3.12647e-05) X7 Z6
            E(3.12647e-05) X7 Z6 X12
            E(3.12647e-05) Y7
            E(3.12647e-05) Y7 X12
            E(3.12647e-05) Y7 X6
            E(3.12647e-05) Y7 X6 X12
            E(3.12647e-05) Y7 Y6
            E(3.12647e-05) Y7 Y6 X12
            E(3.12647e-05) Y7 Z6
            E(3.12647e-05) Y7 Z6 X12
            E(3.12647e-05) Z7
            E(3.12647e-05) Z7 X12
            E(3.12647e-05) Z7 X6
            E(3.12647e-05) Z7 X6 X12
            E(3.12647e-05) Z7 Y6
            E(3.12647e-05) Z7 Y6 X12
            E(3.12647e-05) Z7 Z6
            E(3.12647e-05) Z7 Z6 X12
            M 12
            R 12
            CX 9 12 10 12
            E(3.12647e-05) X12
            E(3.12647e-05) X10
            E(3.12647e-05) X10 X12
            E(3.12647e-05) Y10
            E(3.12647e-05) Y10 X12
            E(3.12647e-05) Z10
            E(3.12647e-05) Z10 X12
            E(3.12647e-05) X9
            E(3.12647e-05) X9 X12
            E(3.12647e-05) X9 X10
            E(3.12647e-05) X9 X10 X12
            E(3.12647e-05) X9 Y10
            E(3.12647e-05) X9 Y10 X12
            E(3.12647e-05) X9 Z10
            E(3.12647e-05) X9 Z10 X12
            E(3.12647e-05) Y9
            E(3.12647e-05) Y9 X12
            E(3.12647e-05) Y9 X10
            E(3.12647e-05) Y9 X10 X12
            E(3.12647e-05) Y9 Y10
            E(3.12647e-05) Y9 Y10 X12
            E(3.12647e-05) Y9 Z10
            E(3.12647e-05) Y9 Z10 X12
            E(3.12647e-05) Z9
            E(3.12647e-05) Z9 X12
            E(3.12647e-05) Z9 X10
            E(3.12647e-05) Z9 X10 X12
            E(3.12647e-05) Z9 Y10
            E(3.12647e-05) Z9 Y10 X12
            E(3.12647e-05) Z9 Z10
            E(3.12647e-05) Z9 Z10 X12
            M 12
            OBSERVABLE_INCLUDE(0) rec[-5] rec[-4]
            DETECTOR(0, 0, 0) rec[-30] rec[-28] rec[-25] rec[-24] rec[-23] rec[-20] rec[-12] rec[-10] rec[-7] rec[-6] rec[-5] rec[-2]
            DETECTOR(2, 3, 0) rec[-29] rec[-27] rec[-26] rec[-22] rec[-21] rec[-19] rec[-11] rec[-9] rec[-8] rec[-4] rec[-3] rec[-1]
            SHIFT_COORDS(0, 0, 1)
            TICK
            R 12
            XCX 9 12 3 12
            E(3.12647e-05) X12
            E(3.12647e-05) X3
            E(3.12647e-05) X3 X12
            E(3.12647e-05) Y3
            E(3.12647e-05) Y3 X12
            E(3.12647e-05) Z3
            E(3.12647e-05) Z3 X12
            E(3.12647e-05) X9
            E(3.12647e-05) X9 X12
            E(3.12647e-05) X9 X3
            E(3.12647e-05) X9 X3 X12
            E(3.12647e-05) X9 Y3
            E(3.12647e-05) X9 Y3 X12
            E(3.12647e-05) X9 Z3
            E(3.12647e-05) X9 Z3 X12
            E(3.12647e-05) Y9
            E(3.12647e-05) Y9 X12
            E(3.12647e-05) Y9 X3
            E(3.12647e-05) Y9 X3 X12
            E(3.12647e-05) Y9 Y3
            E(3.12647e-05) Y9 Y3 X12
            E(3.12647e-05) Y9 Z3
            E(3.12647e-05) Y9 Z3 X12
            E(3.12647e-05) Z9
            E(3.12647e-05) Z9 X12
            E(3.12647e-05) Z9 X3
            E(3.12647e-05) Z9 X3 X12
            E(3.12647e-05) Z9 Y3
            E(3.12647e-05) Z9 Y3 X12
            E(3.12647e-05) Z9 Z3
            E(3.12647e-05) Z9 Z3 X12
            M 12
            R 12
            XCX 2 12 1 12
            E(3.12647e-05) X12
            E(3.12647e-05) X1
            E(3.12647e-05) X1 X12
            E(3.12647e-05) Y1
            E(3.12647e-05) Y1 X12
            E(3.12647e-05) Z1
            E(3.12647e-05) Z1 X12
            E(3.12647e-05) X2
            E(3.12647e-05) X2 X12
            E(3.12647e-05) X2 X1
            E(3.12647e-05) X2 X1 X12
            E(3.12647e-05) X2 Y1
            E(3.12647e-05) X2 Y1 X12
            E(3.12647e-05) X2 Z1
            E(3.12647e-05) X2 Z1 X12
            E(3.12647e-05) Y2
            E(3.12647e-05) Y2 X12
            E(3.12647e-05) Y2 X1
            E(3.12647e-05) Y2 X1 X12
            E(3.12647e-05) Y2 Y1
            E(3.12647e-05) Y2 Y1 X12
            E(3.12647e-05) Y2 Z1
            E(3.12647e-05) Y2 Z1 X12
            E(3.12647e-05) Z2
            E(3.12647e-05) Z2 X12
            E(3.12647e-05) Z2 X1
            E(3.12647e-05) Z2 X1 X12
            E(3.12647e-05) Z2 Y1
            E(3.12647e-05) Z2 Y1 X12
            E(3.12647e-05) Z2 Z1
            E(3.12647e-05) Z2 Z1 X12
            M 12
            R 12
            XCX 4 12 5 12
            E(3.12647e-05) X12
            E(3.12647e-05) X5
            E(3.12647e-05) X5 X12
            E(3.12647e-05) Y5
            E(3.12647e-05) Y5 X12
            E(3.12647e-05) Z5
            E(3.12647e-05) Z5 X12
            E(3.12647e-05) X4
            E(3.12647e-05) X4 X12
            E(3.12647e-05) X4 X5
            E(3.12647e-05) X4 X5 X12
            E(3.12647e-05) X4 Y5
            E(3.12647e-05) X4 Y5 X12
            E(3.12647e-05) X4 Z5
            E(3.12647e-05) X4 Z5 X12
            E(3.12647e-05) Y4
            E(3.12647e-05) Y4 X12
            E(3.12647e-05) Y4 X5
            E(3.12647e-05) Y4 X5 X12
            E(3.12647e-05) Y4 Y5
            E(3.12647e-05) Y4 Y5 X12
            E(3.12647e-05) Y4 Z5
            E(3.12647e-05) Y4 Z5 X12
            E(3.12647e-05) Z4
            E(3.12647e-05) Z4 X12
            E(3.12647e-05) Z4 X5
            E(3.12647e-05) Z4 X5 X12
            E(3.12647e-05) Z4 Y5
            E(3.12647e-05) Z4 Y5 X12
            E(3.12647e-05) Z4 Z5
            E(3.12647e-05) Z4 Z5 X12
            M 12
            R 12
            XCX 0 12 6 12
            E(3.12647e-05) X12
            E(3.12647e-05) X6
            E(3.12647e-05) X6 X12
            E(3.12647e-05) Y6
            E(3.12647e-05) Y6 X12
            E(3.12647e-05) Z6
            E(3.12647e-05) Z6 X12
            E(3.12647e-05) X0
            E(3.12647e-05) X0 X12
            E(3.12647e-05) X0 X6
            E(3.12647e-05) X0 X6 X12
            E(3.12647e-05) X0 Y6
            E(3.12647e-05) X0 Y6 X12
            E(3.12647e-05) X0 Z6
            E(3.12647e-05) X0 Z6 X12
            E(3.12647e-05) Y0
            E(3.12647e-05) Y0 X12
            E(3.12647e-05) Y0 X6
            E(3.12647e-05) Y0 X6 X12
            E(3.12647e-05) Y0 Y6
            E(3.12647e-05) Y0 Y6 X12
            E(3.12647e-05) Y0 Z6
            E(3.12647e-05) Y0 Z6 X12
            E(3.12647e-05) Z0
            E(3.12647e-05) Z0 X12
            E(3.12647e-05) Z0 X6
            E(3.12647e-05) Z0 X6 X12
            E(3.12647e-05) Z0 Y6
            E(3.12647e-05) Z0 Y6 X12
            E(3.12647e-05) Z0 Z6
            E(3.12647e-05) Z0 Z6 X12
            M 12
            R 12
            XCX 7 12 8 12
            E(3.12647e-05) X12
            E(3.12647e-05) X8
            E(3.12647e-05) X8 X12
            E(3.12647e-05) Y8
            E(3.12647e-05) Y8 X12
            E(3.12647e-05) Z8
            E(3.12647e-05) Z8 X12
            E(3.12647e-05) X7
            E(3.12647e-05) X7 X12
            E(3.12647e-05) X7 X8
            E(3.12647e-05) X7 X8 X12
            E(3.12647e-05) X7 Y8
            E(3.12647e-05) X7 Y8 X12
            E(3.12647e-05) X7 Z8
            E(3.12647e-05) X7 Z8 X12
            E(3.12647e-05) Y7
            E(3.12647e-05) Y7 X12
            E(3.12647e-05) Y7 X8
            E(3.12647e-05) Y7 X8 X12
            E(3.12647e-05) Y7 Y8
            E(3.12647e-05) Y7 Y8 X12
            E(3.12647e-05) Y7 Z8
            E(3.12647e-05) Y7 Z8 X12
            E(3.12647e-05) Z7
            E(3.12647e-05) Z7 X12
            E(3.12647e-05) Z7 X8
            E(3.12647e-05) Z7 X8 X12
            E(3.12647e-05) Z7 Y8
            E(3.12647e-05) Z7 Y8 X12
            E(3.12647e-05) Z7 Z8
            E(3.12647e-05) Z7 Z8 X12
            M 12
            R 12
            XCX 11 12 10 12
            E(3.12647e-05) X12
            E(3.12647e-05) X10
            E(3.12647e-05) X10 X12
            E(3.12647e-05) Y10
            E(3.12647e-05) Y10 X12
            E(3.12647e-05) Z10
            E(3.12647e-05) Z10 X12
            E(3.12647e-05) X11
            E(3.12647e-05) X11 X12
            E(3.12647e-05) X11 X10
            E(3.12647e-05) X11 X10 X12
            E(3.12647e-05) X11 Y10
            E(3.12647e-05) X11 Y10 X12
            E(3.12647e-05) X11 Z10
            E(3.12647e-05) X11 Z10 X12
            E(3.12647e-05) Y11
            E(3.12647e-05) Y11 X12
            E(3.12647e-05) Y11 X10
            E(3.12647e-05) Y11 X10 X12
            E(3.12647e-05) Y11 Y10
            E(3.12647e-05) Y11 Y10 X12
            E(3.12647e-05) Y11 Z10
            E(3.12647e-05) Y11 Z10 X12
            E(3.12647e-05) Z11
            E(3.12647e-05) Z11 X12
            E(3.12647e-05) Z11 X10
            E(3.12647e-05) Z11 X10 X12
            E(3.12647e-05) Z11 Y10
            E(3.12647e-05) Z11 Y10 X12
            E(3.12647e-05) Z11 Z10
            E(3.12647e-05) Z11 Z10 X12
            M 12
            OBSERVABLE_INCLUDE(0) rec[-5] rec[-4]
            DETECTOR(0, 4, 0) rec[-30] rec[-28] rec[-25] rec[-24] rec[-22] rec[-19] rec[-12] rec[-10] rec[-7] rec[-6] rec[-4] rec[-1]
            DETECTOR(2, 1, 0) rec[-29] rec[-27] rec[-26] rec[-23] rec[-21] rec[-20] rec[-11] rec[-9] rec[-8] rec[-5] rec[-3] rec[-2]
            SHIFT_COORDS(0, 0, 1)
            TICK
        }
        H_YZ 0 1 2 3 4 5 6 7 8 9 10 11
        TICK
        X_ERROR(0.0005) 0 1 2 3 4 5 6 7 8 9 10 11
        M 0 1 2 3 4 5 6 7 8 9 10 11
        DETECTOR(0, 2, 0) rec[-36] rec[-35] rec[-32] rec[-30] rec[-29] rec[-26] rec[-18] rec[-17] rec[-14] rec[-11] rec[-10] rec[-9] rec[-5] rec[-4] rec[-3]
        DETECTOR(2, 5, 0) rec[-34] rec[-33] rec[-31] rec[-28] rec[-27] rec[-25] rec[-16] rec[-15] rec[-13] rec[-12] rec[-8] rec[-7] rec[-6] rec[-2] rec[-1]
        DETECTOR(0, 4, 0) rec[-24] rec[-22] rec[-19] rec[-18] rec[-16] rec[-13] rec[-9] rec[-8] rec[-7] rec[-3] rec[-2] rec[-1]
        DETECTOR(2, 1, 0) rec[-23] rec[-21] rec[-20] rec[-17] rec[-15] rec[-14] rec[-12] rec[-11] rec[-10] rec[-6] rec[-5] rec[-4]
        OBSERVABLE_INCLUDE(0) rec[-11] rec[-10] rec[-8] rec[-7]
    """)


def test_circuit_details_EM3_h_obs():
    actual = generate_honeycomb_circuit(HoneycombLayout(
        data_width=2,
        data_height=6,
        sub_rounds=1003,
        noise=0.001,
        style="EM3",
        obs="H",
    ))
    cleaned = stim.Circuit(str(actual))
    assert cleaned == stim.Circuit("""
        QUBIT_COORDS(1, 0) 0
        QUBIT_COORDS(1, 1) 1
        QUBIT_COORDS(1, 2) 2
        QUBIT_COORDS(1, 3) 3
        QUBIT_COORDS(1, 4) 4
        QUBIT_COORDS(1, 5) 5
        QUBIT_COORDS(3, 0) 6
        QUBIT_COORDS(3, 1) 7
        QUBIT_COORDS(3, 2) 8
        QUBIT_COORDS(3, 3) 9
        QUBIT_COORDS(3, 4) 10
        QUBIT_COORDS(3, 5) 11

        R 0 1 2 3 4 5 6 7 8 9 10 11
        X_ERROR(0.001) 0 1 2 3 4 5 6 7 8 9 10 11
        TICK

        H 0 1 2 3 4 5 6 7 8 9 10 11
        DEPOLARIZE1(0.001) 0 1 2 3 4 5 6 7 8 9 10 11
        TICK

        # X subround. Compare X parities to X initializations.
        DEPOLARIZE2(0.001) 9 3 2 1 4 5 0 6 7 8 11 10
        MPP(0.001) X9*X3 X2*X1 X4*X5 X0*X6 X7*X8 X11*X10
        OBSERVABLE_INCLUDE(1) rec[-3]
        DETECTOR(0, 3, 0) rec[-6]
        DETECTOR(1, 1.5, 0) rec[-5]
        DETECTOR(1, 4.5, 0) rec[-4]
        DETECTOR(2, 0, 0) rec[-3]
        DETECTOR(3, 1.5, 0) rec[-2]
        DETECTOR(3, 4.5, 0) rec[-1]
        SHIFT_COORDS(0, 0, 1)
        TICK

        # Y subround. Get X*Y=Z stabilizers for first time.
        DEPOLARIZE2(0.001) 7 1 2 3 0 5 4 10 9 8 11 6
        MPP(0.001) Y7*Y1 Y2*Y3 Y0*Y5 Y4*Y10 Y9*Y8 Y11*Y6
        OBSERVABLE_INCLUDE(1) rec[-6]
        SHIFT_COORDS(0, 0, 1)
        TICK

        # Z subround. Get Y*Z=X stabilizers to compare against initialization.
        DEPOLARIZE2(0.001) 11 5 0 1 4 3 2 8 7 6 9 10
        MPP(0.001) Z11*Z5 Z0*Z1 Z4*Z3 Z2*Z8 Z7*Z6 Z9*Z10
        OBSERVABLE_INCLUDE(1) rec[-5] rec[-2]
        DETECTOR(0, 0, 0) rec[-12] rec[-10] rec[-7] rec[-6] rec[-5] rec[-2]
        DETECTOR(2, 3, 0) rec[-11] rec[-9] rec[-8] rec[-4] rec[-3] rec[-1]
        SHIFT_COORDS(0, 0, 1)
        TICK

        # X subround. Get Z*X=Y stabilizers for the first time.
        DEPOLARIZE2(0.001) 9 3 2 1 4 5 0 6 7 8 11 10
        MPP(0.001) X9*X3 X2*X1 X4*X5 X0*X6 X7*X8 X11*X10
        OBSERVABLE_INCLUDE(1) rec[-3]
        SHIFT_COORDS(0, 0, 1)
        TICK

        REPEAT 333 {
            # Y subround. Get X*Y = Z stabilizers to compare against last time.
            DEPOLARIZE2(0.001) 7 1 2 3 0 5 4 10 9 8 11 6
            MPP(0.001) Y7*Y1 Y2*Y3 Y0*Y5 Y4*Y10 Y9*Y8 Y11*Y6
            OBSERVABLE_INCLUDE(1) rec[-6]
            DETECTOR(0, 2, 0) rec[-30] rec[-29] rec[-26] rec[-24] rec[-23] rec[-20] rec[-12] rec[-11] rec[-8] rec[-6] rec[-5] rec[-2]
            DETECTOR(2, 5, 0) rec[-28] rec[-27] rec[-25] rec[-22] rec[-21] rec[-19] rec[-10] rec[-9] rec[-7] rec[-4] rec[-3] rec[-1]
            SHIFT_COORDS(0, 0, 1)
            TICK

            # Z subround. Get Y*Z = X stabilizers to compare against last time.
            DEPOLARIZE2(0.001) 11 5 0 1 4 3 2 8 7 6 9 10
            MPP(0.001) Z11*Z5 Z0*Z1 Z4*Z3 Z2*Z8 Z7*Z6 Z9*Z10
            OBSERVABLE_INCLUDE(1) rec[-5] rec[-2]
            DETECTOR(0, 0, 0) rec[-30] rec[-28] rec[-25] rec[-24] rec[-23] rec[-20] rec[-12] rec[-10] rec[-7] rec[-6] rec[-5] rec[-2]
            DETECTOR(2, 3, 0) rec[-29] rec[-27] rec[-26] rec[-22] rec[-21] rec[-19] rec[-11] rec[-9] rec[-8] rec[-4] rec[-3] rec[-1]
            SHIFT_COORDS(0, 0, 1)
            TICK

            # X subround. Get Z*X = Y stabilizers to compare against last time.
            DEPOLARIZE2(0.001) 9 3 2 1 4 5 0 6 7 8 11 10
            MPP(0.001) X9*X3 X2*X1 X4*X5 X0*X6 X7*X8 X11*X10
            OBSERVABLE_INCLUDE(1) rec[-3]
            DETECTOR(0, 4, 0) rec[-30] rec[-28] rec[-25] rec[-24] rec[-22] rec[-19] rec[-12] rec[-10] rec[-7] rec[-6] rec[-4] rec[-1]
            DETECTOR(2, 1, 0) rec[-29] rec[-27] rec[-26] rec[-23] rec[-21] rec[-20] rec[-11] rec[-9] rec[-8] rec[-5] rec[-3] rec[-2]
            SHIFT_COORDS(0, 0, 1)
            TICK
        }

        H 0 1 2 3 4 5 6 7 8 9 10 11
        DEPOLARIZE1(0.001) 0 1 2 3 4 5 6 7 8 9 10 11
        TICK

        X_ERROR(0.001) 0 1 2 3 4 5 6 7 8 9 10 11
        M 0 1 2 3 4 5 6 7 8 9 10 11
        # Compare X data measurements to X parity measurements from last subround.
        DETECTOR(0, 3, 0) rec[-18] rec[-9] rec[-3]
        DETECTOR(1, 1.5, 0) rec[-17] rec[-11] rec[-10]
        DETECTOR(1, 4.5, 0) rec[-16] rec[-8] rec[-7]
        DETECTOR(2, 0, 0) rec[-15] rec[-12] rec[-6]
        DETECTOR(3, 1.5, 0) rec[-14] rec[-5] rec[-4]
        DETECTOR(3, 4.5, 0) rec[-13] rec[-2] rec[-1]
        # Compare X data measurements to previous X stabilizer reconstruction.
        DETECTOR(0, 0, 0) rec[-30] rec[-28] rec[-25] rec[-24] rec[-23] rec[-20] rec[-12] rec[-11] rec[-7] rec[-6] rec[-5] rec[-1]
        DETECTOR(2, 3, 0) rec[-29] rec[-27] rec[-26] rec[-22] rec[-21] rec[-19] rec[-10] rec[-9] rec[-8] rec[-4] rec[-3] rec[-2]
        OBSERVABLE_INCLUDE(1) rec[-11] rec[-5]
    """)


def test_circuit_details_SI1000():
    actual = generate_honeycomb_circuit(HoneycombLayout(
        data_width=2,
        data_height=6,
        sub_rounds=3 * 300,
        noise=0.001,
        style="SI1000",
        obs="V",
    ))
    cleaned = stim.Circuit(str(actual))
    assert cleaned == stim.Circuit("""
        QUBIT_COORDS(1, 0) 0
        QUBIT_COORDS(1, 1) 1
        QUBIT_COORDS(1, 2) 2
        QUBIT_COORDS(1, 3) 3
        QUBIT_COORDS(1, 4) 4
        QUBIT_COORDS(1, 5) 5
        QUBIT_COORDS(3, 0) 6
        QUBIT_COORDS(3, 1) 7
        QUBIT_COORDS(3, 2) 8
        QUBIT_COORDS(3, 3) 9
        QUBIT_COORDS(3, 4) 10
        QUBIT_COORDS(3, 5) 11
        QUBIT_COORDS(0, 1) 12
        QUBIT_COORDS(0, 3) 13
        QUBIT_COORDS(0, 5) 14
        QUBIT_COORDS(1, 0.5) 15
        QUBIT_COORDS(1, 1.5) 16
        QUBIT_COORDS(1, 2.5) 17
        QUBIT_COORDS(1, 3.5) 18
        QUBIT_COORDS(1, 4.5) 19
        QUBIT_COORDS(1, 5.5) 20
        QUBIT_COORDS(2, 0) 21
        QUBIT_COORDS(2, 2) 22
        QUBIT_COORDS(2, 4) 23
        QUBIT_COORDS(3, 0.5) 24
        QUBIT_COORDS(3, 1.5) 25
        QUBIT_COORDS(3, 2.5) 26
        QUBIT_COORDS(3, 3.5) 27
        QUBIT_COORDS(3, 4.5) 28
        QUBIT_COORDS(3, 5.5) 29

        R 0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29
        X_ERROR(0.002) 0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29
        TICK

        C_ZYX 0 2 4 7 9 11
        H 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29
        DEPOLARIZE1(0.0001) 0 2 4 7 9 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 1 3 5 6 8 10
        TICK

        # X sub-round part 1
        C_ZYX 1 3 5 6 8 10
        CZ 9 13 2 16 4 19 0 21 7 25 11 28
        DEPOLARIZE1(0.0001) 1 3 5 6 8 10
        DEPOLARIZE2(0.001) 9 13 2 16 4 19 0 21 7 25 11 28
        DEPOLARIZE1(0.0001) 12 14 15 17 18 20 22 23 24 26 27 29
        TICK

        # X sub-round part 2
        C_ZYX 0 2 4 7 9 11
        CZ 3 13 1 16 5 19 6 21 8 25 10 28
        DEPOLARIZE1(0.0001) 0 2 4 7 9 11
        DEPOLARIZE2(0.001) 3 13 1 16 5 19 6 21 8 25 10 28
        DEPOLARIZE1(0.0001) 12 14 15 17 18 20 22 23 24 26 27 29
        TICK

        # Y sub-round part 1
        C_ZYX 1 3 5 6 8 10
        CZ 7 12 2 17 0 20 4 23 9 26 11 29
        DEPOLARIZE1(0.0001) 1 3 5 6 8 10
        DEPOLARIZE2(0.001) 7 12 2 17 0 20 4 23 9 26 11 29
        DEPOLARIZE1(0.0001) 13 14 15 16 18 19 21 22 24 25 27 28
        TICK

        # Y sub-round part 2
        C_ZYX 0 2 4 7 9 11
        CZ 1 12 3 17 5 20 10 23 8 26 6 29
        DEPOLARIZE1(0.0001) 0 2 4 7 9 11
        DEPOLARIZE2(0.001) 1 12 3 17 5 20 10 23 8 26 6 29
        DEPOLARIZE1(0.0001) 13 14 15 16 18 19 21 22 24 25 27 28
        TICK

        # Z sub-round part 1
        C_ZYX 1 3 5 6 8 10
        CZ 11 14 0 15 4 18 2 22 7 24 9 27
        DEPOLARIZE1(0.0001) 1 3 5 6 8 10
        DEPOLARIZE2(0.001) 11 14 0 15 4 18 2 22 7 24 9 27
        DEPOLARIZE1(0.0001) 12 13 16 17 19 20 21 23 25 26 28 29
        TICK

        # Z sub-round part 2
        CZ 5 14 1 15 3 18 8 22 6 24 10 27
        DEPOLARIZE2(0.001) 5 14 1 15 3 18 8 22 6 24 10 27
        DEPOLARIZE1(0.0001) 0 2 4 7 9 11 12 13 16 17 19 20 21 23 25 26 28 29
        TICK

        H 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29
        DEPOLARIZE1(0.0001) 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 0 1 2 3 4 5 6 7 8 9 10 11
        TICK

        # Finish first round.
        X_ERROR(0.005) 13 16 19 21 25 28 12 17 20 23 26 29 14 15 18 22 24 27
        M 13 16 19 21 25 28
        OBSERVABLE_INCLUDE(0) rec[-5] rec[-4]
        SHIFT_COORDS(0, 0, 1)
        M 12 17 20 23 26 29
        OBSERVABLE_INCLUDE(0) rec[-5] rec[-4]
        DETECTOR(0, 2, 0) rec[-12] rec[-11] rec[-8] rec[-6] rec[-5] rec[-2]
        DETECTOR(2, 5, 0) rec[-10] rec[-9] rec[-7] rec[-4] rec[-3] rec[-1]
        SHIFT_COORDS(0, 0, 1)
        M 14 15 18 22 24 27
        OBSERVABLE_INCLUDE(0) rec[-5] rec[-4]
        SHIFT_COORDS(0, 0, 1)
        DEPOLARIZE1(0.0001) 0 1 2 3 4 5 6 7 8 9 10 11
        DEPOLARIZE1(0.002) 0 1 2 3 4 5 6 7 8 9 10 11
        TICK

        R 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29
        X_ERROR(0.002) 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29
        DEPOLARIZE1(0.0001) 0 1 2 3 4 5 6 7 8 9 10 11
        DEPOLARIZE1(0.002) 0 1 2 3 4 5 6 7 8 9 10 11
        TICK

        C_ZYX 0 2 4 7 9 11
        H 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29
        DEPOLARIZE1(0.0001) 0 2 4 7 9 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 1 3 5 6 8 10
        TICK

        # X sub-round part 1
        C_ZYX 1 3 5 6 8 10
        CZ 9 13 2 16 4 19 0 21 7 25 11 28
        DEPOLARIZE1(0.0001) 1 3 5 6 8 10
        DEPOLARIZE2(0.001) 9 13 2 16 4 19 0 21 7 25 11 28
        DEPOLARIZE1(0.0001) 12 14 15 17 18 20 22 23 24 26 27 29
        TICK

        # X sub-round part 2
        C_ZYX 0 2 4 7 9 11
        CZ 3 13 1 16 5 19 6 21 8 25 10 28
        DEPOLARIZE1(0.0001) 0 2 4 7 9 11
        DEPOLARIZE2(0.001) 3 13 1 16 5 19 6 21 8 25 10 28
        DEPOLARIZE1(0.0001) 12 14 15 17 18 20 22 23 24 26 27 29
        TICK

        # Y sub-round part 1
        C_ZYX 1 3 5 6 8 10
        CZ 7 12 2 17 0 20 4 23 9 26 11 29
        DEPOLARIZE1(0.0001) 1 3 5 6 8 10
        DEPOLARIZE2(0.001) 7 12 2 17 0 20 4 23 9 26 11 29
        DEPOLARIZE1(0.0001) 13 14 15 16 18 19 21 22 24 25 27 28
        TICK

        # Y sub-round part 2
        C_ZYX 0 2 4 7 9 11
        CZ 1 12 3 17 5 20 10 23 8 26 6 29
        DEPOLARIZE1(0.0001) 0 2 4 7 9 11
        DEPOLARIZE2(0.001) 1 12 3 17 5 20 10 23 8 26 6 29
        DEPOLARIZE1(0.0001) 13 14 15 16 18 19 21 22 24 25 27 28
        TICK

        # Z sub-round part 1
        C_ZYX 1 3 5 6 8 10
        CZ 11 14 0 15 4 18 2 22 7 24 9 27
        DEPOLARIZE1(0.0001) 1 3 5 6 8 10
        DEPOLARIZE2(0.001) 11 14 0 15 4 18 2 22 7 24 9 27
        DEPOLARIZE1(0.0001) 12 13 16 17 19 20 21 23 25 26 28 29
        TICK

        # Z sub-round part 2
        CZ 5 14 1 15 3 18 8 22 6 24 10 27
        DEPOLARIZE2(0.001) 5 14 1 15 3 18 8 22 6 24 10 27
        DEPOLARIZE1(0.0001) 0 2 4 7 9 11 12 13 16 17 19 20 21 23 25 26 28 29
        TICK

        H 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29
        DEPOLARIZE1(0.0001) 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 0 1 2 3 4 5 6 7 8 9 10 11
        TICK

        # Finish second round.
        X_ERROR(0.005) 13 16 19 21 25 28 12 17 20 23 26 29 14 15 18 22 24 27
        M 13 16 19 21 25 28
        OBSERVABLE_INCLUDE(0) rec[-5] rec[-4]
        DETECTOR(0, 4, 0) rec[-24] rec[-22] rec[-19] rec[-12] rec[-10] rec[-7] rec[-6] rec[-4] rec[-1]
        DETECTOR(2, 1, 0) rec[-23] rec[-21] rec[-20] rec[-11] rec[-9] rec[-8] rec[-5] rec[-3] rec[-2]
        SHIFT_COORDS(0, 0, 1)
        M 12 17 20 23 26 29
        OBSERVABLE_INCLUDE(0) rec[-5] rec[-4]
        DETECTOR(0, 2, 0) rec[-30] rec[-29] rec[-26] rec[-24] rec[-23] rec[-20] rec[-12] rec[-11] rec[-8] rec[-6] rec[-5] rec[-2]
        DETECTOR(2, 5, 0) rec[-28] rec[-27] rec[-25] rec[-22] rec[-21] rec[-19] rec[-10] rec[-9] rec[-7] rec[-4] rec[-3] rec[-1]
        SHIFT_COORDS(0, 0, 1)
        M 14 15 18 22 24 27
        OBSERVABLE_INCLUDE(0) rec[-5] rec[-4]
        DETECTOR(0, 0, 0) rec[-30] rec[-28] rec[-25] rec[-24] rec[-23] rec[-20] rec[-12] rec[-10] rec[-7] rec[-6] rec[-5] rec[-2]
        DETECTOR(2, 3, 0) rec[-29] rec[-27] rec[-26] rec[-22] rec[-21] rec[-19] rec[-11] rec[-9] rec[-8] rec[-4] rec[-3] rec[-1]
        SHIFT_COORDS(0, 0, 1)
        DEPOLARIZE1(0.0001) 0 1 2 3 4 5 6 7 8 9 10 11
        DEPOLARIZE1(0.002) 0 1 2 3 4 5 6 7 8 9 10 11
        TICK

        # Now in stable state for cross-round comparisons. Use a loop.
        REPEAT 298 {
            R 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29
            X_ERROR(0.002) 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29
            DEPOLARIZE1(0.0001) 0 1 2 3 4 5 6 7 8 9 10 11
            DEPOLARIZE1(0.002) 0 1 2 3 4 5 6 7 8 9 10 11
            TICK

            C_ZYX 0 2 4 7 9 11
            H 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29
            DEPOLARIZE1(0.0001) 0 2 4 7 9 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 1 3 5 6 8 10
            TICK

            C_ZYX 1 3 5 6 8 10
            CZ 9 13 2 16 4 19 0 21 7 25 11 28
            DEPOLARIZE1(0.0001) 1 3 5 6 8 10
            DEPOLARIZE2(0.001) 9 13 2 16 4 19 0 21 7 25 11 28
            DEPOLARIZE1(0.0001) 12 14 15 17 18 20 22 23 24 26 27 29
            TICK

            C_ZYX 0 2 4 7 9 11
            CZ 3 13 1 16 5 19 6 21 8 25 10 28
            DEPOLARIZE1(0.0001) 0 2 4 7 9 11
            DEPOLARIZE2(0.001) 3 13 1 16 5 19 6 21 8 25 10 28
            DEPOLARIZE1(0.0001) 12 14 15 17 18 20 22 23 24 26 27 29
            TICK

            C_ZYX 1 3 5 6 8 10
            CZ 7 12 2 17 0 20 4 23 9 26 11 29
            DEPOLARIZE1(0.0001) 1 3 5 6 8 10
            DEPOLARIZE2(0.001) 7 12 2 17 0 20 4 23 9 26 11 29
            DEPOLARIZE1(0.0001) 13 14 15 16 18 19 21 22 24 25 27 28
            TICK

            C_ZYX 0 2 4 7 9 11
            CZ 1 12 3 17 5 20 10 23 8 26 6 29
            DEPOLARIZE1(0.0001) 0 2 4 7 9 11
            DEPOLARIZE2(0.001) 1 12 3 17 5 20 10 23 8 26 6 29
            DEPOLARIZE1(0.0001) 13 14 15 16 18 19 21 22 24 25 27 28
            TICK

            C_ZYX 1 3 5 6 8 10
            CZ 11 14 0 15 4 18 2 22 7 24 9 27
            DEPOLARIZE1(0.0001) 1 3 5 6 8 10
            DEPOLARIZE2(0.001) 11 14 0 15 4 18 2 22 7 24 9 27
            DEPOLARIZE1(0.0001) 12 13 16 17 19 20 21 23 25 26 28 29
            TICK

            CZ 5 14 1 15 3 18 8 22 6 24 10 27
            DEPOLARIZE2(0.001) 5 14 1 15 3 18 8 22 6 24 10 27
            DEPOLARIZE1(0.0001) 0 2 4 7 9 11 12 13 16 17 19 20 21 23 25 26 28 29
            TICK

            H 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29
            DEPOLARIZE1(0.0001) 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 0 1 2 3 4 5 6 7 8 9 10 11
            TICK

            X_ERROR(0.005) 13 16 19 21 25 28 12 17 20 23 26 29 14 15 18 22 24 27
            M 13 16 19 21 25 28
            OBSERVABLE_INCLUDE(0) rec[-5] rec[-4]
            DETECTOR(0, 4, 0) rec[-30] rec[-28] rec[-25] rec[-24] rec[-22] rec[-19] rec[-12] rec[-10] rec[-7] rec[-6] rec[-4] rec[-1]
            DETECTOR(2, 1, 0) rec[-29] rec[-27] rec[-26] rec[-23] rec[-21] rec[-20] rec[-11] rec[-9] rec[-8] rec[-5] rec[-3] rec[-2]
            SHIFT_COORDS(0, 0, 1)
            M 12 17 20 23 26 29
            OBSERVABLE_INCLUDE(0) rec[-5] rec[-4]
            DETECTOR(0, 2, 0) rec[-30] rec[-29] rec[-26] rec[-24] rec[-23] rec[-20] rec[-12] rec[-11] rec[-8] rec[-6] rec[-5] rec[-2]
            DETECTOR(2, 5, 0) rec[-28] rec[-27] rec[-25] rec[-22] rec[-21] rec[-19] rec[-10] rec[-9] rec[-7] rec[-4] rec[-3] rec[-1]
            SHIFT_COORDS(0, 0, 1)
            M 14 15 18 22 24 27
            OBSERVABLE_INCLUDE(0) rec[-5] rec[-4]
            DETECTOR(0, 0, 0) rec[-30] rec[-28] rec[-25] rec[-24] rec[-23] rec[-20] rec[-12] rec[-10] rec[-7] rec[-6] rec[-5] rec[-2]
            DETECTOR(2, 3, 0) rec[-29] rec[-27] rec[-26] rec[-22] rec[-21] rec[-19] rec[-11] rec[-9] rec[-8] rec[-4] rec[-3] rec[-1]
            SHIFT_COORDS(0, 0, 1)
            DEPOLARIZE1(0.0001) 0 1 2 3 4 5 6 7 8 9 10 11
            DEPOLARIZE1(0.002) 0 1 2 3 4 5 6 7 8 9 10 11
            TICK
        }

        # Data measurement.
        X_ERROR(0.005) 0 1 2 3 4 5 6 7 8 9 10 11
        M 0 1 2 3 4 5 6 7 8 9 10 11
        DETECTOR(0, 5, 0) rec[-18] rec[-7] rec[-1]
        DETECTOR(1, 0.5, 0) rec[-17] rec[-12] rec[-11]
        DETECTOR(1, 3.5, 0) rec[-16] rec[-9] rec[-8]
        DETECTOR(2, 2, 0) rec[-15] rec[-10] rec[-4]
        DETECTOR(3, 0.5, 0) rec[-14] rec[-6] rec[-5]
        DETECTOR(3, 3.5, 0) rec[-13] rec[-3] rec[-2]
        DETECTOR(0, 2, 0) rec[-30] rec[-29] rec[-26] rec[-24] rec[-23] rec[-20] rec[-11] rec[-10] rec[-9] rec[-5] rec[-4] rec[-3]
        DETECTOR(2, 5, 0) rec[-28] rec[-27] rec[-25] rec[-22] rec[-21] rec[-19] rec[-12] rec[-8] rec[-7] rec[-6] rec[-2] rec[-1]
        OBSERVABLE_INCLUDE(0) rec[-11] rec[-10] rec[-8] rec[-7]
        DEPOLARIZE1(0.0001) 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29
        DEPOLARIZE1(0.002) 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29
    """)


==> anc/repo/src/honeycomb_layout.py <==
"""This file contains data and utility methods for working with the honeycomb layout."""

import functools
import dataclasses
import math
from typing import List, Dict, Iterable, Tuple

import stim

from collect_data import DecodingProblemDesc, DecodingProblem
from noise import NoiseModel


def _data_qubit_parity(q: complex) -> bool:
    """To optimally interleave operations, it's useful to split into a checkerboard pattern."""
    return (q.real // 2 + q.imag) % 2 != 0


class Edge:
    def __init__(self, *, left: complex, right: complex, center: complex):
        if (_data_qubit_parity(left), left.real, left.imag) > (_data_qubit_parity(right), right.real, right.imag):
            left, right = right, left
        self.left = left
        self.right = right
        self.center = center

    def __repr__(self):
        return f"Edge(left={self.left!r}, right={self.right!r}, center={self.center!r})"

    def _key(self):
        return self.left, self.right, self.center

    def __eq__(self, other):
        if not isinstance(other, Edge):
            return NotImplemented
        return self._key() == other._key()

    def __ne__(self, other):
        if not isinstance(other, Edge):
            return NotImplemented
        return self._key() != other._key()

    def __hash__(self):
        return hash(self._key())


@dataclasses.dataclass
class EdgeType:
    hex_to_hex_delta: complex
    hex_to_qubit_delta: complex

    def hex_to_edge(self, center: complex, config: 'HoneycombLayout') -> Edge:
        a = center + self.hex_to_qubit_delta
        b = center + self.hex_to_hex_delta - self.hex_to_qubit_delta
        return Edge(left=config.wrap(a),
                    right=config.wrap(b),
                    center=config.wrap((a + b) / 2))



EDGE_TYPES = [
    EdgeType(hex_to_hex_delta=2 - 3j, hex_to_qubit_delta=1 - 1j),
    EdgeType(hex_to_hex_delta=2 + 3j, hex_to_qubit_delta=1 + 1j),
    EdgeType(hex_to_hex_delta=4, hex_to_qubit_delta=1),
]

FIRST_EDGES_AROUND_HEX: List[Tuple[complex, complex]] = [
    (+1 - 1j, +1),  # Top right.
    (+1 + 1j, -1 + 1j),  # Bottom.
    (-1, -1 - 1j),  # Top left.
]

SECOND_EDGES_AROUND_HEX: List[Tuple[complex, complex]] = [
    (-1 - 1j, +1 - 1j),  # Top.
    (+1, +1 + 1j),  # Bottom right.
    (-1 + 1j, -1),  # Bottom left.
]


@dataclasses.dataclass(frozen=True, unsafe_hash=True, order=True)
class HoneycombLayout:
    """Computes information about the honeycomb code layout, such as hex face locations.

    Attributes:
        data_width: The number of data qubit columns.
        data_height: The number of data qubit rows.
        sub_rounds: The number of edge parity measurements to perform (counting X, Y, and Z
            separately).
        noise: Determines the strength of noisy operations, relative to the error model.
        style: Determines details of the circuit layout and the error model used. Valid values are
            "SD6": Standard depolarizing circuit (w/ 6 step cycle).
            "EM3": Entangling measurements circuit (w/ 3 step cycle).
            "EM3_v2": Entangling measurements circuit (w/ 3 step cycle) and measurement-depolarizing correlated model.
            "CP3": Controlled paulis circuit (w/ 3 step cycle).
            "SI1000": Superconducting inspired (w/ ~500 nanosecond cycle).
        obs: The observable to initialize and measure fault tolerantly. Valid values are:
            "H": Horizontal observable.
            "V": Vertical observable.
    """

    data_width: int
    data_height: int
    sub_rounds: int
    style: str
    obs: str
    noise: float

    def __post_init__(self):
        if self.data_width % 2 != 0:
            raise NotImplementedError("need data_width % 2 == 0")
        if self.data_height % 6 != 0:
            raise NotImplementedError("need data_height % 6 == 0")

    @functools.cached_property
    def noise_model(self) -> NoiseModel:
        if self.style == "SD6":
            return NoiseModel.SD6(self.noise)
        if self.style == "PC3":
            return NoiseModel.PC3(self.noise)
        if self.style == "EM3":
            return NoiseModel.EM3_v1(self.noise)
        if self.style == "EM3_v2":
            return NoiseModel.EM3_v2(self.noise)
        if self.style == "SI1000":
            return NoiseModel.SI1000(self.noise)
        raise NotImplementedError(self.style)

    def wrap(self, c: complex) -> complex:
        r = c.real % self.coord_width
        i = c.imag % self.coord_height
        return r + i * 1j

    def make_circuit(self) -> stim.Circuit:
        from honeycomb_circuit import generate_honeycomb_circuit
        return generate_honeycomb_circuit(self)

    def as_decoder_problem(self, decoder: str) -> DecodingProblem:
        return DecodingProblem(self.as_decoder_problem_desc(decoder), self.make_circuit)

    def as_decoder_problem_desc(self, decoder: str) -> DecodingProblemDesc:
        return DecodingProblemDesc(
            data_width=self.data_width,
            data_height=self.data_height,
            rounds=int(math.ceil(self.sub_rounds / 3)),
            noise=self.noise,
            circuit_style=f"honeycomb_{self.style}",
            preserved_observable=self.obs,
            decoder=decoder,
            code_distance=self.code_distance_1qdep,
            num_qubits=self.num_qubits,
        )

    def first_edges_around_hex(self, center: complex) -> Tuple[Edge, ...]:
        offsets = [
            (+1 - 1j, +1),  # Top right.
            (+1 + 1j, -1 + 1j),  # Bottom.
            (-1, -1 - 1j),  # Top left.
        ]
        return tuple(
            Edge(
                left=self.wrap(center + a),
                right=self.wrap(center + b),
                center=self.wrap(center + (a + b) / 2),
            )
            for a, b in offsets
        )

    def sub_round_edge_basis(self, sub_round: int) -> str:
        return "XYZ"[sub_round % 3]

    def second_edges_around_hex(self, center: complex) -> Tuple[Edge, ...]:
        offsets = [
            (-1 - 1j, +1 - 1j),  # Top.
            (+1, +1 + 1j),  # Bottom right.
            (-1 + 1j, -1),  # Bottom left.
        ]
        return tuple(
            Edge(
                left=self.wrap(center + a),
                right=self.wrap(center + b),
                center=self.wrap(center + (a + b) / 2),
            )
            for a, b in offsets
        )

    def all_edges_around_hex(self, center: complex) -> Tuple[Edge, ...]:
        return self.first_edges_around_hex(center) + self.second_edges_around_hex(center)

    def qubits_around_hex(self, center: complex) -> Tuple[complex, ...]:
        return tuple(sorted_complex(
            self.wrap(center + edge_type.hex_to_qubit_delta * sign)
            for edge_type in EDGE_TYPES
            for sign in [-1, +1]
        ))

    def obs_h_before_sub_round(self, sub_round: int) -> Tuple[str, List[complex]]:
        case = sub_round % 6
        if case == 0:
            obs_pattern = "XXXX"
        elif case == 1:
            obs_pattern = "X__X"
        elif case == 2:
            obs_pattern = "Z__Z"
        elif case == 3:
            obs_pattern = "_ZZ_"
        elif case == 4:
            obs_pattern = "_YY_"
        else:
            obs_pattern = "YYYY"
        c, = set(obs_pattern) - {'_'}
        return c, [
            q
            for c, q in zip(obs_pattern * self.tile_width, self.obs_h_qubits)
            if c != "_"
        ]

    def obs_before_sub_round(self, sub_round: int) -> Tuple[str, List[complex]]:
        if self.obs == "V":
            return self.obs_v_before_sub_round(sub_round)
        elif self.obs == "H":
            return self.obs_h_before_sub_round(sub_round)
        else:
            raise NotImplementedError(self.obs)

    def obs_v_before_sub_round(self, sub_round: int) -> Tuple[str, List[complex]]:
        case = sub_round % 6
        if case == 0:
            obs_pattern = "_ZZ"
        elif case == 1:
            obs_pattern = "_YY"
        elif case == 2:
            obs_pattern = "YY_"
        elif case == 3:
            obs_pattern = "XX_"
        elif case == 4:
            obs_pattern = "X_X"
        else:
            obs_pattern = "Z_Z"
        c, = set(obs_pattern) - {'_'}
        return c, [
            q
            for c, q in zip(obs_pattern * self.tile_height * 2, self.obs_v_qubits)
            if c != "_"
        ]

    @functools.cached_property
    def data_qubit_indices_1st(self) -> Tuple[int, ...]:
        return tuple(self.q2i[q] for q in self.data_qubit_coords if not _data_qubit_parity(q))

    @functools.cached_property
    def data_qubit_indices_2nd(self) -> Tuple[int, ...]:
        return tuple(self.q2i[q] for q in self.data_qubit_coords if _data_qubit_parity(q))

    @functools.cached_property
    def data_qubit_coords(self) -> Tuple[complex, ...]:
        return tuple(sorted_complex({
            q
            for e in self.all_edges
            for q in [e.left, e.right]
        }))

    @functools.cached_property
    def measure_qubit_coords(self) -> Tuple[complex, ...]:
        """Find all the qubit positions around the hexes."""
        return tuple(sorted_complex({
            e.center
            for e in self.all_edges
        }))

    @functools.cached_property
    def measure_qubit_indices(self) -> Tuple[int, ...]:
        return tuple(self.q2i[q] for q in self.measure_qubit_coords)

    @functools.cached_property
    def data_qubit_indices(self) -> Tuple[int, ...]:
        return tuple(self.q2i[q] for q in self.data_qubit_coords)

    @functools.cached_property
    def used_qubit_coords(self) -> Tuple[complex, ...]:
        if self.style in ["EM3", "EM3_v2"] :
            return self.data_qubit_coords
        return tuple(self.q2i.keys())

    @functools.cached_property
    def used_qubit_indices(self) -> Tuple[int, ...]:
        return tuple(self.q2i[q] for q in self.used_qubit_coords)

    @functools.cached_property
    def num_qubits(self) -> int:
        result = self.data_width * self.data_height
        if self.style not in ["EM3", "EM3_v2"]:
            result = int(result * 2.5)
        return result

    @functools.cached_property
    def q2i(self) -> Dict[complex, int]:
        return {
            q: i
            for i, q in enumerate(sorted_complex(self.data_qubit_coords) + sorted_complex(self.measure_qubit_coords))
        }

    def qubit_indices_except(self, indices: Iterable[int]) -> List[int]:
        return sorted(set(self.q2i.values()) - set(indices))

    @functools.cached_property
    def coord_width(self) -> float:
        return 4.0 * self.tile_width

    @functools.cached_property
    def coord_height(self) -> float:
        return 6.0 * self.tile_height

    @functools.lru_cache(maxsize=3)
    def round_hex_centers(self, r: int) -> Tuple[complex, ...]:
        assert 0 <= r < 3
        return tuple(sorted_complex(
            h
            for h, category in self._hex_center_categories.items()
            if category == r
        ))

    @functools.cached_property
    def obs_h_edges(self) -> Tuple[Edge]:
        return tuple(sorted([
            e
            for e in self.all_edges
            if e.left.imag in [0, 1] and e.right.imag in [0, 1]
        ], key=lambda e: (e.center.real, e.center.imag)))

    @functools.cached_property
    def obs_h_qubits(self) -> Tuple[complex]:
        return tuple(sorted((
            q
            for q in self.data_qubit_coords
            if q.imag in [0, 1]
        ), key=lambda q: (q.real, (1 + q.imag + q.real // 2) % 2)))

    @functools.cached_property
    def obs_v_edges(self) -> Tuple[Edge]:
        return tuple(sorted([
            e
            for e in self.all_edges
            if e.left.real == e.right.real == 1
        ], key=lambda e: (e.center.real, e.center.imag)))

    @functools.cached_property
    def obs_v_qubits(self) -> Tuple[complex]:
        return tuple(sorted_complex(
            q
            for q in self.data_qubit_coords
            if q.real == 1
        ))

    @functools.cached_property
    def obs_index(self) -> int:
        if self.obs == "V":
            return 0
        elif self.obs == "H":
            return 1
        else:
            raise NotImplementedError(self.obs)

    @functools.cached_property
    def obs_edges(self) -> Tuple[Edge]:
        if self.obs == "V":
            return self.obs_v_edges
        elif self.obs == "H":
            return self.obs_h_edges
        else:
            raise NotImplementedError(self.obs)

    @functools.cached_property
    def obs_qubits(self) -> Tuple[complex]:
        if self.obs == "V":
            return self.obs_v_qubits
        elif self.obs == "H":
            return self.obs_h_qubits
        else:
            raise NotImplementedError(self.obs)

    @functools.cached_property
    def all_edges(self) -> Tuple[Edge, ...]:
        return self.round_edges(0) + self.round_edges(1) + self.round_edges(2)

    @functools.lru_cache(maxsize=3)
    def round_edges(self, r: int) -> Tuple[Edge, ...]:
        r %= 3
        return tuple(sorted([
            edge_type.hex_to_edge(h, self)
            for h in self.round_hex_centers(r)
            for edge_type in EDGE_TYPES
        ], key=lambda e: (e.center.real, e.center.imag)))

    @functools.cached_property
    def _hex_center_categories(self) -> Dict[complex, int]:
        """Generate and categorize the hexes defining the circuit."""
        result: Dict[complex, int] = {}
        for row in range(3 * self.tile_height):
            for col in range(2 * self.tile_width):
                center = row * 2j + 2 * col - 1j * (col % 2)
                category = (-row - col % 2) % 3
                result[self.wrap(center)] = category
        return result

    @property
    def tile_width(self) -> int:
        return self.data_width // 2

    @property
    def tile_height(self) -> int:
        return self.data_height // 6

    @property
    def code_distance_1qdep(self) -> int:
        return min(self.data_width, self.data_height // 3 * 2)

    def legend_label(self):
        terms = [
            f"{self.sub_rounds // 3} rounds",
            f"{self.data_width}x{self.data_height} data",
        ]
        if self.noise:
            terms.append(f"noise {self.noise:!r}")
        return ", ".join(terms)



def sorted_complex(xs: Iterable[complex]) -> List[complex]:
    return sorted(xs, key=lambda v: (v.real, v.imag))


==> anc/repo/src/honeycomb_layout_test.py <==
from typing import Dict, Any

from honeycomb_layout import HoneycombLayout, Edge


def diagram_2d(values: Dict[complex, Any]):
    assert all(v.real == int(v.real) for v in values)
    assert all(v.imag == int(v.imag) for v in values)
    assert all(v.real >= 0 and v.imag >= 0 for v in values)
    w = int(max((v.real for v in values), default=0) + 1)
    h = int(max((v.imag for v in values), default=0) + 1)
    s = ""
    for y in range(h):
        line = "    "
        for x in range(w):
            c = str(values.get(x + y * 1j, " "))
            for k in range(len(c) - 1):
                assert line.endswith(" ")
                line = line[:-1]
            line += c
        s += line.rstrip() + "\n"
    return s.rstrip()


def test_ctx():
    ctx1 = HoneycombLayout(data_width=2, data_height=6, sub_rounds=18, noise=0.001, style="SD6", obs="V")
    ctx2 = HoneycombLayout(data_width=4, data_height=12, sub_rounds=18, noise=0.001, style="SD6", obs="V")
    ctx3 = HoneycombLayout(data_width=6, data_height=18, sub_rounds=18, noise=0.001, style="SD6", obs="V")

    assert ctx1.wrap(-1) == 3
    assert ctx1.wrap(-1j) == 5j
    assert ctx3.wrap(-1) == 11
    assert ctx3.wrap(-1j) == 17j
    assert ctx1.first_edges_around_hex(0) == (
        Edge(left=1, right=1 + 5j, center=1 + 5.5j),
        Edge(left=1 + 1j, right=3 + 1j, center=1j),
        Edge(left=3, right=3 + 5j, center=3 + 5.5j),
    )
    assert ctx1.second_edges_around_hex(0) == (
        Edge(left=3 + 5j, right=1 + 5j, center=5j),
        Edge(left=1, right=1 + 1j, center=1 + 0.5j),
        Edge(left=3, right=3 + 1j, center=3 + 0.5j),
    )
    assert ctx1.all_edges_around_hex(0) == ctx1.first_edges_around_hex(0) + ctx1.second_edges_around_hex(0)
    assert ctx1.qubits_around_hex(0) == (
        1,
        1 + 1j,
        1 + 5j,
        3,
        3 + 1j,
        3 + 5j,
    )
    assert ctx1.data_qubit_coords == (
        1,
        1 + 1j,
        1 + 2j,
        1 + 3j,
        1 + 4j,
        1 + 5j,
        3,
        3 + 1j,
        3 + 2j,
        3 + 3j,
        3 + 4j,
        3 + 5j,
    )
    assert ctx1.measure_qubit_coords == (
        1j,
        3j,
        5j,
        1 + 0.5j,
        1 + 1.5j,
        1 + 2.5j,
        1 + 3.5j,
        1 + 4.5j,
        1 + 5.5j,
        2 + 0j,
        2 + 2j,
        2 + 4j,
        3 + 0.5j,
        3 + 1.5j,
        3 + 2.5j,
        3 + 3.5j,
        3 + 4.5j,
        3 + 5.5j,
    )
    assert len(ctx3.data_qubit_coords) == len(ctx1.data_qubit_coords) * 3 * 3
    assert len(ctx3.measure_qubit_coords) == len(ctx1.measure_qubit_coords) * 3 * 3
    assert len(ctx1.data_qubit_indices) == len(ctx1.data_qubit_coords)
    assert len(ctx1.q2i) == 12 * 2.5
    assert ctx1.qubit_indices_except([2, 3, 4]) == [0, 1, *range(5, int(12 * 2.5))]
    assert ctx1.coord_width == 4
    assert ctx1.coord_height == 6
    assert ctx3.coord_width == 12
    assert ctx3.coord_height == 18
    assert ctx1.round_hex_centers(0) == (0, 2 + 3j)
    assert ctx1.round_hex_centers(1) == (4j, 2 + 1j)
    assert ctx1.round_hex_centers(2) == (2j, 2 + 5j)
    assert ctx2.round_hex_centers(0) == (0, 0 + 6j, 2 + 3j, 2 + 9j, 4, 4 + 6j, 6 + 3j, 6 + 9j)
    assert ctx1.obs_v_qubits == (1, 1 + 1j, 1 + 2j, 1 + 3j, 1 + 4j, 1 + 5j)
    assert ctx1.obs_v_before_sub_round(0) == (
        "Z",
        [1 + 1j, 1 + 2j, 1 + 4j, 1 + 5j],
    )

    assert ctx1.obs_v_edges == (
        Edge(left=1 + 0j, right=1 + 1j, center=1 + 0.5j),
        Edge(left=1 + 1j, right=1 + 2j, center=1 + 1.5j),
        Edge(left=1 + 2j, right=1 + 3j, center=1 + 2.5j),
        Edge(left=1 + 3j, right=1 + 4j, center=1 + 3.5j),
        Edge(left=1 + 4j, right=1 + 5j, center=1 + 4.5j),
        Edge(left=1 + 5j, right=1 + 0j, center=1 + 5.5j),
    )
    assert ctx1.obs_h_qubits == (1 + 1j, 1, 3, 3 + 1j)
    assert ctx2.obs_h_qubits == (
        1 + 1j,
        1,
        3,
        3 + 1j,
        5 + 1j,
        5,
        7,
        7 + 1j,
    )
    assert ctx1.obs_h_before_sub_round(0) == (
        "X",
        [1 + 1j, 1, 3, 3 + 1j],
    )
    assert ctx2.obs_h_before_sub_round(0) == (
        "X",
        [1 + 1j, 1, 3, 3 + 1j, 5 + 1j, 5, 7, 7 + 1j],
    )
    assert ctx2.obs_h_before_sub_round(1) == (
        "X",
        [1 + 1j, 3 + 1j, 5 + 1j, 7 + 1j],
    )
    assert ctx2.obs_h_before_sub_round(2) == (
        "Z",
        [1 + 1j, 3 + 1j, 5 + 1j, 7 + 1j],
    )
    assert ctx2.obs_h_before_sub_round(3) == (
        "Z",
        [1, 3, 5, 7],
    )
    assert ctx2.obs_h_before_sub_round(4) == (
        "Y",
        [1, 3, 5, 7],
    )
    assert ctx2.obs_h_before_sub_round(5) == (
        "Y",
        [1 + 1j, 1, 3, 3 + 1j, 5 + 1j, 5, 7, 7 + 1j],
    )

    assert ctx1.obs_h_edges == (
        Edge(left=1 + 1j, right=3 + 1j, center=0 + 1j),
        Edge(left=1 + 0j, right=1 + 1j, center=1 + 0.5j),
        Edge(left=3 + 0j, right=1 + 0j, center=2 + 0j),
        Edge(left=3 + 1j, right=3 + 0j, center=3 + 0.5j),
    )
    assert ctx1.round_edges(0) == (
        Edge(left=1 + 3j, right=3 + 3j, center=0 + 3j),
        Edge(left=1 + 1j, right=1 + 2j, center=1 + 1.5j),
        Edge(left=1 + 4j, right=1 + 5j, center=1 + 4.5j),
        Edge(left=1, right=3, center=2),
        Edge(left=3 + 1j, right=3 + 2j, center=3 + 1.5j),
        Edge(left=3 + 4j, right=3 + 5j, center=3 + 4.5j),
    )
    assert ctx1.round_edges(1) == (
        Edge(left=1 + 1j, right=3 + 1j, center=0 + 1j),
        Edge(left=1 + 2j, right=1 + 3j, center=1 + 2.5j),
        Edge(left=1 + 5j, right=1 + 0j, center=1 + 5.5j),
        Edge(left=1 + 4j, right=3 + 4j, center=2 + 4j),
        Edge(left=3 + 2j, right=3 + 3j, center=3 + 2.5j),
        Edge(left=3 + 5j, right=3 + 0j, center=3 + 5.5j),
    )
    assert len(ctx1.all_edges) == len(ctx1.round_edges(0)) * 3 == len(ctx1.round_edges(2)) * 3

    assert ctx1.data_height == 6
    assert ctx1.data_width == 2
    assert ctx2.data_height == 12
    assert ctx2.data_width == 4
    ctx21 = HoneycombLayout(data_width=4, data_height=6, sub_rounds=18, noise=0.001, style="SD6", obs="V")
    assert ctx21.data_width == 4
    assert ctx21.data_height == 6
    assert ctx21.code_distance_1qdep == 4
    assert ctx1.code_distance_1qdep == 2
    assert ctx1.num_qubits == len(ctx1.used_qubit_indices)
    assert ctx2.num_qubits == len(ctx2.used_qubit_indices)
    assert ctx21.num_qubits == len(ctx21.used_qubit_indices)
    ctx21em = HoneycombLayout(data_width=4, data_height=6, sub_rounds=18, noise=0.001, style="EM3", obs="V")
    assert ctx21em.num_qubits == len(ctx21em.used_qubit_indices)


def test_ctx_layout():
    ctx = HoneycombLayout(data_width=4, data_height=12, sub_rounds=20, noise=0.001, style="SD6", obs="V")
    def scale(pt: complex) -> complex:
        return pt.real * 8 + pt.imag * 2j
    d = {}
    for q in ctx.data_qubit_coords:
        d[scale(q)] = "q"
    for q in ctx.measure_qubit_coords:
        d[scale(q)] = "m"
    for k, v in ctx._hex_center_categories.items():
        d[scale(k)] = "XYZ"[v]
    for r in range(6):
        p, qs = ctx.obs_v_before_sub_round(r)
        for q in qs:
            d[scale(q) + r + 1] = p
    assert diagram_2d(d).strip() == """
    X       q  YXXZ m       q       X       q       m       q
            m               m               m               m
    m       qZYYX   Y       q       m       q       Y       q
            m               m               m               m
    Z       qZY  XZ m       q       Z       q       m       q
            m               m               m               m
    m       q  YXXZ X       q       m       q       X       q
            m               m               m               m
    Y       qZYYX   m       q       Y       q       m       q
            m               m               m               m
    m       qZY  XZ Z       q       m       q       Z       q
            m               m               m               m
    X       q  YXXZ m       q       X       q       m       q
            m               m               m               m
    m       qZYYX   Y       q       m       q       Y       q
            m               m               m               m
    Z       qZY  XZ m       q       Z       q       m       q
            m               m               m               m
    m       q  YXXZ X       q       m       q       X       q
            m               m               m               m
    Y       qZYYX   m       q       Y       q       m       q
            m               m               m               m
    m       qZY  XZ Z       q       m       q       Z       q
            m               m               m               m
      """.strip()


def test_ctx_indexing():
    ctx = HoneycombLayout(data_width=2, data_height=6, sub_rounds=20, noise=0.001, style="SD6", obs="V")
    def scale(pt: complex) -> complex:
        return pt.real * 4 + pt.imag * 2j
    d = {}
    for q, i in ctx.q2i.items():
        d[scale(q)] = str(i)
    for k, v in ctx._hex_center_categories.items():
        d[scale(k)] = "XYZ"[v]
    assert diagram_2d(d).strip() == """
    X   0  21   6
       15      24
   12   1   Y   7
       16      25
    Z   2  22   8
       17      26
   13   3   X   9
       18      27
    Y   4  23  10
       19      28
   14   5   Z  11
       20      29
        """.strip()


==> anc/repo/src/main_example.py <==
from collect_data import collect_simulated_experiment_data, read_recorded_data
from honeycomb_layout import HoneycombLayout
from plotting import plot_data


def main():
    collect_simulated_experiment_data(
        [
            HoneycombLayout(
                noise=p,
                data_width=d * 4,
                data_height=d * 6,
                sub_rounds=30,
                style="EM3_v2",
                obs="H",
            ).as_decoder_problem("pymatching")
            for d in [1, 2]
            for p in [0.001, 0.002, 0.003]
        ],
        out_path="test.csv",
        discard_previous_data=True,
        min_shots=10**3,
        max_shots=10**6,
        min_seen_logical_errors=10**2,
    )

    plot_data(
        read_recorded_data("test.csv"),
        title="LogLog per-sub-round error rates in periodic Honeycomb code under circuit noise",
        show=True)


if __name__ == '__main__':
    main()


==> anc/repo/src/measure_tracker.py <==
"""This file contains a helper class for indexing measurements for stim."""

import collections
from typing import List, Any, FrozenSet, Iterable, DefaultDict, Optional

import stim


class Prev:
    """A special class that indicates 'the previous measurement' to MeasurementTracker."""
    def __init__(self, v: Any, offset: int = 1):
        self.v = v
        self.offset = offset
        if isinstance(v, Prev):
            self.offset += v.offset
            self.v = v.v

    def __repr__(self):
        return f"Prev({self.v!r}, offset={self.offset!r})"


class MeasurementTracker:
    """Tracks measurements and groups of measurements, for producing stim record targets."""
    def __init__(self):
        self.history: DefaultDict[Any, List[Optional[FrozenSet[int]]]] = collections.defaultdict(list)
        self.t = 0

    def add_measurements(self, *keys: Any):
        for key in keys:
            assert key is not None
            assert not isinstance(key, Prev)
            self.history[key].append(frozenset([self.t]))
            self.t += 1

    def add_dummies(self, *keys: Any, obstacle: bool = False):
        v = None if obstacle else frozenset()
        for key in keys:
            assert key is not None
            assert not isinstance(key, Prev)
            self.history[key].append(v)

    def add_group(self, *keys: Any, group_key: Any):
        assert not isinstance(group_key, Prev)
        assert group_key is not None
        self.history[group_key].append(self.measurement_time_set(*keys))

    def measurement_time_set(self, *keys: Any) -> Optional[FrozenSet[int]]:
        result = frozenset()
        for k in keys:
            t = 1
            if isinstance(k, Prev):
                t += k.offset
                k = k.v
            h = self.history[k]
            assert t <= len(h), f"Didn't add a dummy or an obstacle for {k!r}"
            v = self.history[k][-t]
            if v is None:
                return None
            result ^= v
        return result

    def get_record_targets(self,
                        *keys: Any,
                        for_time_after_measurement: Any = None) -> Optional[List[int]]:
        t0 = self.t
        if for_time_after_measurement is not None:
            t0, = self.history[for_time_after_measurement][-1]
            t0 += 1
        times = self.measurement_time_set(*keys)
        if times is None:
            return None
        return [stim.target_rec(t - t0) for t in sorted(times)]

    def append_detector(self,
                        *keys: Any,
                        out_circuit: stim.Circuit,
                        for_time_after_measurement: Any = None,
                        coords: Iterable[float] = ()):
        targets = self.get_record_targets(*keys, for_time_after_measurement=for_time_after_measurement)
        if targets is None:
            return
        out_circuit.append_operation("DETECTOR", targets, coords)


==> anc/repo/src/measure_tracker_test.py <==
import pytest

from measure_tracker import MeasurementTracker, Prev


def test_measurement_tracker_compare_measurement_over_time():
    m = MeasurementTracker()
    with pytest.raises(AssertionError):
        _ = m.measurement_time_set('a')
    with pytest.raises(AssertionError):
        _ = m.measurement_time_set(Prev('a'))

    m.add_measurements('a')
    assert m.measurement_time_set('a') == {0}
    with pytest.raises(AssertionError):
        _ = m.measurement_time_set(Prev('a'))

    m.add_measurements('a')
    assert m.measurement_time_set('a') == {1}
    assert m.measurement_time_set(Prev('a')) == {0}
    assert m.measurement_time_set('a', Prev('a')) == {0, 1}
    assert m.measurement_time_set('a', 'a', Prev('a')) == {0}


def test_measurement_tracker_dummy():
    m = MeasurementTracker()
    m.add_dummies('a')
    m.add_dummies('b', obstacle=True)
    m.add_measurements('c')
    assert m.measurement_time_set('a') == set()
    assert m.measurement_time_set('b') is None
    assert m.measurement_time_set('c') == {0}
    assert m.measurement_time_set('a', 'b') is None
    assert m.measurement_time_set('c', 'b') is None
    assert m.measurement_time_set('a', 'c') == {0}
    assert m.measurement_time_set('a', 'b', 'c') is None


==> anc/repo/src/noise.py <==
import dataclasses
from typing import Optional, Dict, Set, Tuple

import stim

ANY_CLIFFORD_1_OPS = {"C_XYZ", "C_ZYX", "H", "H_YZ", "I"}
ANY_CLIFFORD_2_OPS = {"CX", "CY", "CZ", "XCX", "XCY", "XCZ", "YCX", "YCY", "YCZ"}
RESET_OPS = {"R", "RX", "RY"}
MEASURE_OPS = {"M", "MX", "MY"}
ANNOTATION_OPS = {"OBSERVABLE_INCLUDE", "DETECTOR", "SHIFT_COORDS", "QUBIT_COORDS", "TICK"}


@dataclasses.dataclass(frozen=True)
class NoiseModel:
    idle: float
    measure_reset_idle: float
    noisy_gates: Dict[str, float]
    any_clifford_1: Optional[float] = None
    any_clifford_2: Optional[float] = None
    use_correlated_parity_measurement_errors: bool = False

    @staticmethod
    def SD6(p: float) -> 'NoiseModel':
        return NoiseModel(
            any_clifford_1=p,
            idle=p,
            measure_reset_idle=0,
            noisy_gates={
                "CX": p,
                "R": p,
                "M": p,
            },
        )

    @staticmethod
    def PC3(p: float) -> 'NoiseModel':
        return NoiseModel(
            any_clifford_1=p,
            any_clifford_2=p,
            idle=p,
            measure_reset_idle=0,
            noisy_gates={
                "R": p,
                "M": p,
            },
        )

    @staticmethod
    def EM3_v1(p: float) -> 'NoiseModel':
        """EM3 but with measurement flip errors independent of measurement target depolarization error."""
        return NoiseModel(
            idle=p,
            measure_reset_idle=0,
            any_clifford_1=p,
            noisy_gates={
                "R": p,
                "M": p,
                "MPP": p,
            },
        )

    @staticmethod
    def EM3_v2(p: float) -> 'NoiseModel':
        """EM3 with measurement flip errors correlated with measurement target depolarization error."""
        return NoiseModel(
            any_clifford_1=0,
            any_clifford_2=0,
            idle=p,
            measure_reset_idle=0,
            use_correlated_parity_measurement_errors=True,
            noisy_gates={
                "R": p/2,
                "M": p/2,
                "MPP": p,
            },
        )

    @staticmethod
    def SI1000(p: float) -> 'NoiseModel':
        return NoiseModel(
            any_clifford_1=p / 10,
            idle=p / 10,
            measure_reset_idle=2 * p,
            noisy_gates={
                "CZ": p,
                "R": 2 * p,
                "M": 5 * p,
            },
        )

    def noisy_op(self, op: stim.CircuitInstruction, p: float, ancilla: int) -> Tuple[stim.Circuit, stim.Circuit, stim.Circuit]:
        pre = stim.Circuit()
        mid = stim.Circuit()
        post = stim.Circuit()
        targets = op.targets_copy()
        args = op.gate_args_copy()
        if p > 0:
            if op.name in ANY_CLIFFORD_1_OPS:
                post.append_operation("DEPOLARIZE1", targets, p)
            elif op.name in ANY_CLIFFORD_2_OPS:
                post.append_operation("DEPOLARIZE2", targets, p)
            elif op.name in RESET_OPS or op.name in MEASURE_OPS:
                if op.name in RESET_OPS:
                    post.append_operation("Z_ERROR" if op.name.endswith("X") else "X_ERROR", targets, p)
                if op.name in MEASURE_OPS:
                    pre.append_operation("Z_ERROR" if op.name.endswith("X") else "X_ERROR", targets, p)
            elif op.name == "MPP":
                assert len(targets) % 3 == 0 and all(t.is_combiner for t in targets[1::3]), repr(op)
                assert args == [] or args == [0]

                if self.use_correlated_parity_measurement_errors:
                    for k in range(0, len(targets), 3):
                        mid += parity_measurement_with_correlated_measurement_noise(
                            t1=targets[k],
                            t2=targets[k + 2],
                            ancilla=ancilla,
                            mix_probability=p)
                    return pre, mid, post

                else:
                    pre.append_operation("DEPOLARIZE2", [t.value for t in targets if not t.is_combiner], p)
                    args = [p]

            else:
                raise NotImplementedError(repr(op))
        mid.append_operation(op.name, targets, args)
        return pre, mid, post

    def noisy_circuit(self, circuit: stim.Circuit, *, qs: Optional[Set[int]] = None) -> stim.Circuit:
        result = stim.Circuit()
        ancilla = circuit.num_qubits

        current_moment_pre = stim.Circuit()
        current_moment_mid = stim.Circuit()
        current_moment_post = stim.Circuit()
        used_qubits: Set[int] = set()
        measured_or_reset_qubits: Set[int] = set()
        if qs is None:
            qs = set(range(circuit.num_qubits))

        def flush():
            nonlocal result
            if not current_moment_mid:
                return

            # Apply idle depolarization rules.
            idle_qubits = sorted(qs - used_qubits)
            if used_qubits and idle_qubits and self.idle > 0:
                current_moment_post.append_operation("DEPOLARIZE1", idle_qubits, self.idle)
            idle_qubits = sorted(qs - measured_or_reset_qubits)
            if measured_or_reset_qubits and idle_qubits and self.measure_reset_idle > 0:
                current_moment_post.append_operation("DEPOLARIZE1", idle_qubits, self.measure_reset_idle)

            # Move current noisy moment into result.
            result += current_moment_pre
            result += current_moment_mid
            result += current_moment_post
            used_qubits.clear()
            current_moment_pre.clear()
            current_moment_mid.clear()
            current_moment_post.clear()
            measured_or_reset_qubits.clear()

        for op in circuit:
            if isinstance(op, stim.CircuitRepeatBlock):
                flush()
                result += self.noisy_circuit(op.body_copy(), qs=qs) * op.repeat_count
            elif isinstance(op, stim.CircuitInstruction):
                if op.name == "TICK":
                    flush()
                    result.append_operation("TICK", [])
                    continue

                if op.name in self.noisy_gates:
                    p = self.noisy_gates[op.name]
                elif self.any_clifford_1 is not None and op.name in ANY_CLIFFORD_1_OPS:
                    p = self.any_clifford_1
                elif self.any_clifford_2 is not None and op.name in ANY_CLIFFORD_2_OPS:
                    p = self.any_clifford_2
                elif op.name in ANNOTATION_OPS:
                    p = 0
                else:
                    raise NotImplementedError(repr(op))
                pre, mid, post = self.noisy_op(op, p, ancilla)
                current_moment_pre += pre
                current_moment_mid += mid
                current_moment_post += post

                # Ensure the circuit is not touching qubits multiple times per tick.
                touched_qubits = {
                    t.value
                    for t in op.targets_copy()
                    if t.is_x_target or t.is_y_target or t.is_z_target or t.is_qubit_target
                }
                if op.name in ANNOTATION_OPS:
                    touched_qubits.clear()
                # Hack: turn off this assertion off for now since correlated errors are built into circuit.
                #assert touched_qubits.isdisjoint(used_qubits), repr(current_moment_pre + current_moment_mid + current_moment_post)
                used_qubits |= touched_qubits
                if op.name in MEASURE_OPS or op.name in RESET_OPS:
                    measured_or_reset_qubits |= touched_qubits
            else:
                raise NotImplementedError(repr(op))
        flush()

        return result


def mix_probability_to_independent_component_probability(mix_probability: float, n: float) -> float:
    """Converts the probability of applying a full mixing channel to independent component probabilities.

    If each component is applied independently with the returned component probability, the overall effect
    is identical to, with probability `mix_probability`, uniformly picking one of the components to apply.

    Not that, unlike in other places in the code, the all-identity case is one of the components that can
    be picked when applying the error case.
    """
    return 0.5 - 0.5 * (1 - mix_probability) ** (1 / 2 ** (n - 1))


def parity_measurement_with_correlated_measurement_noise(
        *,
        t1: stim.GateTarget,
        t2: stim.GateTarget,
        ancilla: int,
        mix_probability: float) -> stim.Circuit:
    """Performs a noisy parity measurement.

    With probability mix_probability, applies a random element from

        {I1,X1,Y1,Z1}*{I2,X2,Y2,Z2}*{no flip, flip}

    Note that, unlike in other places in the code, the all-identity term is one of the possible
    samples when the error occurs.
    """

    ind_p = mix_probability_to_independent_component_probability(mix_probability, 5)

    # Generate all possible combinations of (non-identity) channels.  Assumes triple of targets
    # with last element corresponding to measure qubit.
    circuit = stim.Circuit()
    circuit.append_operation('R', [ancilla])
    if t1.is_x_target:
        circuit.append_operation('XCX', [t1.value, ancilla])
    if t1.is_y_target:
        circuit.append_operation('YCX', [t1.value, ancilla])
    if t1.is_z_target:
        circuit.append_operation('ZCX', [t1.value, ancilla])
    if t2.is_x_target:
        circuit.append_operation('XCX', [t2.value, ancilla])
    if t2.is_y_target:
        circuit.append_operation('YCX', [t2.value, ancilla])
    if t2.is_z_target:
        circuit.append_operation('ZCX', [t2.value, ancilla])

    first_targets = ["I", stim.target_x(t1.value), stim.target_y(t1.value), stim.target_z(t1.value)]
    second_targets = ["I", stim.target_x(t2.value), stim.target_y(t2.value), stim.target_z(t2.value)]
    measure_targets = ["I", stim.target_x(ancilla)]

    errors = []
    for first_target in first_targets:
        for second_target in second_targets:
            for measure_target in measure_targets:
                error = []
                if first_target != "I":
                    error.append(first_target)
                if second_target != "I":
                    error.append(second_target)
                if measure_target != "I":
                    error.append(measure_target)

                if len(error) > 0:
                    errors.append(error)

    for error in errors:
        circuit.append_operation("CORRELATED_ERROR", error, ind_p)

    circuit.append_operation('M', [ancilla])

    return circuit


==> anc/repo/src/noise_test.py <==
import pytest
import stim
import numpy as np

from noise import NoiseModel
from noise import mix_probability_to_independent_component_probability


def test_sd6():
    assert NoiseModel.SD6(0.125).noisy_circuit(stim.Circuit("""
    """)) == stim.Circuit("""
    """)

    assert NoiseModel.SD6(0.125).noisy_circuit(stim.Circuit("""
        CX 1 2
    """)) == stim.Circuit("""
        CX 1 2
        DEPOLARIZE2(0.125) 1 2
        DEPOLARIZE1(0.125) 0
    """)

    assert NoiseModel.SD6(0.125).noisy_circuit(stim.Circuit("""
        CX 1 2
        TICK
    """)) == stim.Circuit("""
        CX 1 2
        DEPOLARIZE2(0.125) 1 2
        DEPOLARIZE1(0.125) 0
        TICK
    """)

    assert NoiseModel.SD6(0.125).noisy_circuit(stim.Circuit("""
        CX 1 2
        TICK
        H 2
    """)) == stim.Circuit("""
        CX 1 2
        DEPOLARIZE2(0.125) 1 2
        DEPOLARIZE1(0.125) 0
        TICK
        H 2
        DEPOLARIZE1(0.125) 2 0 1
    """)

    assert NoiseModel.SD6(0.125).noisy_circuit(stim.Circuit("""
        M 1
    """)) == stim.Circuit("""
        X_ERROR(0.125) 1
        M 1
        DEPOLARIZE1(0.125) 0
    """)

    assert NoiseModel.SD6(0.125).noisy_circuit(stim.Circuit("""
        R 1
    """)) == stim.Circuit("""
        R 1
        X_ERROR(0.125) 1
        DEPOLARIZE1(0.125) 0
    """)

    assert NoiseModel.SD6(0.125).noisy_circuit(stim.Circuit("""
        R 2
        TICK
        REPEAT 100 {
            CX 0 1
            TICK
        }
    """)) == stim.Circuit("""
        R 2
        X_ERROR(0.125) 2
        DEPOLARIZE1(0.125) 0 1
        TICK
        REPEAT 100 {
            CX 0 1
            DEPOLARIZE2(0.125) 0 1
            DEPOLARIZE1(0.125) 2
            TICK
        }
    """)
    with pytest.raises(NotImplementedError):
        NoiseModel.SD6(0.125).noisy_circuit(stim.Circuit("""
            MPP X1*X2
        """))


def test_em3():
    assert NoiseModel.EM3_v1(0.125).noisy_circuit(stim.Circuit("""
    """)) == stim.Circuit("""
    """)

    with pytest.raises(NotImplementedError):
        NoiseModel.EM3_v1(0.125).noisy_circuit(stim.Circuit("""
            CX 1 2
        """))

    assert NoiseModel.EM3_v1(0.125).noisy_circuit(stim.Circuit("""
        MPP X1*X2
    """)) == stim.Circuit("""
        DEPOLARIZE2(0.125) 1 2
        MPP(0.125) X1*X2
        DEPOLARIZE1(0.125) 0
    """)

    assert NoiseModel.EM3_v1(0.125).noisy_circuit(stim.Circuit("""
        R 1
        TICK
        MPP X1*X2
    """)) == stim.Circuit("""
        R 1
        X_ERROR(0.125) 1
        DEPOLARIZE1(0.125) 0 2
        TICK
        DEPOLARIZE2(0.125) 1 2
        MPP(0.125) X1*X2
        DEPOLARIZE1(0.125) 0
    """)


def test_si7():
    assert NoiseModel.SI1000(0.001).noisy_circuit(stim.Circuit("""
        QUBIT_COORDS(2, 3) 0
    """)) == stim.Circuit("""
        QUBIT_COORDS(2, 3) 0
    """)

    assert NoiseModel.SI1000(0.001).noisy_circuit(stim.Circuit("""
        C_XYZ 1
        TICK
        CZ 1 2
        TICK
        M 3
        TICK
        R 2
    """)) == stim.Circuit("""
        C_XYZ 1
        DEPOLARIZE1(0.0001) 1 0 2 3
        TICK
        CZ 1 2
        DEPOLARIZE2(0.001) 1 2
        DEPOLARIZE1(0.0001) 0 3
        TICK
        X_ERROR(0.005) 3
        M 3
        DEPOLARIZE1(0.0001) 0 1 2
        DEPOLARIZE1(0.002) 0 1 2
        TICK
        R 2
        X_ERROR(0.002) 2
        DEPOLARIZE1(0.0001) 0 1 3
        DEPOLARIZE1(0.002) 0 1 3
    """)


def test_pc3():
    assert NoiseModel.PC3(0.125).noisy_circuit(stim.Circuit("""
    """)) == stim.Circuit("""
    """)

    assert NoiseModel.PC3(0.125).noisy_circuit(stim.Circuit("""
        C_XYZ 1
        TICK
        XCX 1 2
        TICK
        M 3
        TICK
        R 2
    """)) == stim.Circuit("""
        C_XYZ 1
        DEPOLARIZE1(0.125) 1 0 2 3
        TICK
        XCX 1 2
        DEPOLARIZE2(0.125) 1 2
        DEPOLARIZE1(0.125) 0 3
        TICK
        X_ERROR(0.125) 3
        M 3
        DEPOLARIZE1(0.125) 0 1 2
        TICK
        R 2
        X_ERROR(0.125) 2
        DEPOLARIZE1(0.125) 0 1 3
    """)


def test_mix_probability_to_independent_component_probability():

    def independent_samples_distribution(p: float, n: int) -> np.ndarray:
        dist = np.zeros(2**n, dtype=np.float64)
        dist[0] = 1
        for k in range(1, 2**n):
            for src in range(2**n):
                dst = src ^ k
                if src < dst:
                    a, b = dist[src], dist[dst]
                    a2 = a * (1 - p) + b * p
                    b2 = b * (1 - p) + a * p
                    dist[src], dist[dst] = a2, b2
        return dist

    p = 0.1
    actual_dist = independent_samples_distribution(mix_probability_to_independent_component_probability(p, 5), 5)
    expected_dist = [1 - p + p/32] + [p/32]*31
    np.testing.assert_allclose(actual_dist, expected_dist)


==> anc/repo/src/paper/aggregate_csv_data.py <==
import pathlib
import sys
from pathlib import Path

sys.path.append(str(Path(__file__).resolve().parents[1]))  # Non-package import directory hack.

from collect_data import read_recorded_data, ProblemShotData, CSV_HEADER, CSV_HEADER_VERSION

def main():
    if len(sys.argv) == 1:
        raise ValueError("Specify csv files to include as command line arguments.")

    csvs = []
    for path in sys.argv[1:]:
        p = pathlib.Path(path)
        if p.is_dir():
            csvs.extend(p.rglob("**/*.csv"))
        else:
            csvs.append(p)

    all_data = read_recorded_data(*csvs)
    all_data.data = {k: v for k, v in sorted(all_data.data.items())}

    print(CSV_HEADER)
    for desc, shot_data in all_data.data.items():
        print(",".join(str(e) for e in [
            desc.data_width,
            desc.data_height,
            desc.rounds,
            desc.noise,
            desc.circuit_style,
            desc.preserved_observable,
            desc.code_distance,
            desc.num_qubits,
            shot_data.num_shots,
            shot_data.num_correct,
            shot_data.total_processing_seconds,
            desc.decoder,
            CSV_HEADER_VERSION,
        ]))


if __name__ == '__main__':
    main()


==> anc/repo/src/paper/main_collect_all.py <==
import argparse
import pathlib
import sys
from typing import List, Optional

import stim

sys.path.append(str(pathlib.Path(__file__).resolve().parents[1]))  # Non-package import directory hack.

from noise import NoiseModel
from collect_data import collect_simulated_experiment_data, DecodingProblem, DecodingProblemDesc, \
    collect_detection_fraction_data
from honeycomb_layout import HoneycombLayout


def main():
    parser = argparse.ArgumentParser(description="Sample honeycomb error rates.")
    parser.add_argument('--surface_code_problems_directory', type=str, required=False, help="A directory of surface code problems to also do.")
    parser.add_argument('--out_file', type=str, required=False, help="Write to a file in addition to stdout.")
    parser.add_argument('--problem_id', type=int, required=False)
    parser.add_argument('--case_reduction', type=int, required=False)
    parser.add_argument('--max_shots', type=int, required=False)
    parser.add_argument('--max_errors', type=int, required=False)
    parser.add_argument('--max_batch_size', type=int, required=False)
    args = vars(parser.parse_args())
    out_path = args.get('out_file', None)
    problem_id = args.get('problem_id', None)
    max_shots = args.get('max_shots', None)
    max_errors = args.get('max_errors', None)
    surface_dir = args.get('surface_code_problems_directory')
    case_reduction = args.get('case_reduction') or 1
    max_batch_size = args.get('max_batch_size', None)
    collect_data(surface_dir=surface_dir,
                 problem_id=problem_id,
                 case_reduction=case_reduction,
                 out_path=out_path,
                 max_shots=max_shots,
                 max_errors=max_errors,
                 max_batch_size=max_batch_size)


def collect_data(*,
                 surface_dir: Optional[str],
                 problem_id: Optional[int],
                 case_reduction: int,
                 out_path: Optional[str],
                 max_shots: Optional[int] = None,
                 max_errors: Optional[int] = None,
                 max_batch_size: Optional[int] = None):
    if surface_dir is None:
        surface_dir = f"{pathlib.Path(__file__).parent}/surface_code_circuits"
    problems = honeycomb_problems() + surface_code_problems(surface_dir)
    print(f"Problems: {len(problems)}", file=sys.stderr)
    if problem_id is not None:
        print(f"Running problem #: {problem_id}", file=sys.stderr)
        problems = [problems[problem_id]]

    # Hello jank my old fried, fancy seeing you here again.
    # Uncomment this, comment the next line, and add "EM3" to decoders to produce detection fraction data.
    # collect_detection_fraction_data(
    #     [p for p in problems if p.desc.decoder == DECODERS[0]],
    #     out_path=out_path,
    #     discard_previous_data=True,
    #     shots=1024,
    # )

    collect_simulated_experiment_data(
        problems,
        out_path=out_path,
        discard_previous_data=False,
        min_shots=25,
        max_batch=max_batch_size if max_batch_size is not None else 2**15,
        max_shots=max_shots if max_shots is not None else (10**8 // case_reduction),
        max_sample_std_dev=1,
        min_seen_logical_errors=max_errors if max_errors is not None else (10**3 // case_reduction),
    )


def surface_code_circuit(directory: str,
                         noise_name: str,
                         noise: float,
                         obs: str,
                         d: int) -> stim.Circuit:
    path = f"{directory}/{noise_name.lower()}_{obs}/d{d}_p0.0.stim"
    with open(path) as f:
        circuit = stim.Circuit(f.read())
    if noise_name == "SI1000":
        noise_model = NoiseModel.SI1000(noise)
    elif noise_name == "SD6":
        noise_model = NoiseModel.SD6(noise)
    else:
        raise NotImplementedError(noise_name)
    return noise_model.noisy_circuit(circuit)


def surface_code_problem(directory: str,
                         noise_name: str,
                         noise: float,
                         obs: str,
                         d: int,
                         decoder: str) -> DecodingProblem:
    def circuit_maker() -> stim.Circuit:
        return surface_code_circuit(directory, noise_name, noise, obs, d)

    return DecodingProblem(
        circuit_maker=circuit_maker,
        desc=DecodingProblemDesc(
            data_width=d,
            data_height=d,
            code_distance=d,
            num_qubits=2 * d * d - 1,
            rounds=3 * d,
            noise=noise,
            circuit_style=f"surface_{noise_name}",
            preserved_observable=obs,
            decoder=decoder
        ),
    )


def surface_code_problems(directory: Optional[str]) -> List[DecodingProblem]:
    if directory in ["-", "", None]:
        return []

    return [
        surface_code_problem(
            directory=directory,
            d=d,
            noise=p,
            noise_name=noise_name,
            obs=obs,
            decoder=decoder,
        )
        for decoder in DECODERS
        for d in [3, 7, 11, 15, 19]
        for p in USED_NOISE_VALUES
        for noise_name in ["SD6", "SI1000"]
        for obs in "XZ"
    ]

USED_NOISE_VALUES = [
    0.0001,
    0.0002,
    0.0003,
    0.0005,
    0.0007,
    0.0010,
    0.0015,
    0.0020,
    0.0030,
    0.0050,
    0.0070,
    0.0100,
    0.0150,
    0.0200,
    0.0300,
]
DECODERS = [
    "internal",
    "internal_correlated",
]

def honeycomb_problems() -> List[DecodingProblem]:
    layouts: List[HoneycombLayout] = [
        HoneycombLayout(
            noise=p,
            data_width=u * 4,
            data_height=u * 6,
            sub_rounds=u * 3 * 4 * 3,  # 3 sub rounds, 4 distance per u, 3 cells.
            style=style,
            obs=obs,
        )
        for p in USED_NOISE_VALUES
        for u in [
            1,
            2,
            3,
            4,
            5,
        ]
        for style in [
            "SI1000",
            "SD6",
            "EM3_v2",
        ]
        for obs in [
            "V",
            "H",
        ]
    ]
    return [
        lay.as_decoder_problem(decoder)
        for decoder in DECODERS
        for lay in layouts
    ]


if __name__ == '__main__':
    main()


==> anc/repo/src/paper/main_render_detection_fraction_figure.py <==
import pathlib
import sys
from pathlib import Path

import matplotlib.colors as mcolors
import matplotlib.pyplot as plt

sys.path.append(str(Path(__file__).resolve().parents[1]))  # Non-package import directory hack.
from collect_data import read_recorded_data, ProblemShotData


def main():
    if len(sys.argv) == 1:
        raise ValueError("Specify csv files to include as command line arguments.")

    csvs = []
    for path in sys.argv[1:]:
        p = pathlib.Path(path)
        if p.is_dir():
            csvs.extend(p.glob("*.csv"))
        else:
            csvs.append(p)

    all_data = read_recorded_data(*csvs)

    fig = plot_detection_fraction(all_data)
    fig.set_size_inches(15, 5)
    fig.savefig("gen/detectionfraction.pdf", bbox_inches='tight')
    fig.savefig("gen/detectionfraction.png", bbox_inches='tight', dpi=200)


    plt.show()


def plot_detection_fraction(all_data: ProblemShotData) -> plt.Figure:
    styles = {
        "surface_SD6": "SD6\nSurface Code",
        "surface_SI1000": "SI1000\nSurface Code",
        "honeycomb_SD6": "SD6\nHoneycomb Code",
        "honeycomb_SI1000": "SI1000\nHoneycomb Code",
        "honeycomb_EM3_v2": "EM3\nHoneycomb Code",
        "honeycomb_EM3": "Tweaked EM3\nHoneycomb Code",
    }

    p2i = {p: i for i, p in enumerate(sorted(set(e.noise for e in all_data.data.keys())))}
    all_groups = all_data.grouped_by(lambda e: e.circuit_style)

    fig = plt.figure()
    ncols = len(styles)
    nrows = 1
    gs = fig.add_gridspec(ncols=ncols + 1, nrows=nrows, hspace=0.05, wspace=0.1)
    axs = gs.subplots(sharex=True, sharey=True)
    markers = "ov*sp^<>8P+xXDd|"
    colors = list(mcolors.TABLEAU_COLORS) * 3
    for col, style in enumerate(styles):
        ax: plt.Axes = axs[col]
        style_data = all_groups.get(style, ProblemShotData({})).grouped_by(lambda e: e.noise)
        for noise, case_data in style_data.items():
            xs = []
            ys = []
            for k, v in case_data.data.items():
                xs.append(k.code_distance)
                ys.append(v.logical_error_rate)
            order = p2i[noise]
            ax.plot(xs, ys, label=str(noise), marker=markers[order], color=colors[order])
        ax.set_title(styles[style])
        ax.set_ylim(0, 0.5)
        ax.set_xlim(0, 20)
        ax.set_xticks([0, 5, 10, 15, 20])
        ax.set_xticklabels(["0", "5", "10", "15", "20"], rotation=90)
    axs[0].set_yticks([0, 0.1, 0.2, 0.3, 0.4, 0.5])
    axs[0].set_yticklabels(["0%", "10%", "20%", "30%", "40%", "50%"])
    axs[-1].axis('off')
    a, b = axs[-2].get_legend_handles_labels()
    axs[-1].legend(a[::-1], b[::-1], loc='upper left', title="Physical Error Rate")
    axs[0].set_ylabel("Detection Fraction")
    for ax in axs:
        ax.set_xlabel("Code Distance")
        ax.grid()

    #     ax: plt.Axes = axs[col]
    #     plt.show(style_data.)
    #     v2 = {k.noise: v for k, v in vals.data.items()}
    #     plot_data(
    #         style_data,
    #         title=name,
    #         ax=ax,
    #         fig=fig,
    #         legend=False,
    #         marker_offset=4 if style_obs_decoder[1] in "XZ" else 0,
    #         focus_on_threshold=False)
    #
    # a1, b1 = axs[0][0].get_legend_handles_labels()
    # a2, b2 = axs[-1][0].get_legend_handles_labels()
    # axs[0][-1].legend(
    #     [
    #         mpatches.Patch(color='white', label='Surface Code Sizes:'),
    #         *a1,
    #         mpatches.Patch(color='white', label='Honeycomb Code Sizes:'),
    #         *a2,
    #     ],
    #     [
    #         "Surface Code Sizes:",
    #         *b1,
    #         "Honeycomb Code Sizes:",
    #         *b2,
    #     ],
    #     loc="upper left",
    # )
    # for k in range(nrows):
    #     style, obs, decoder = styles["SD6"][k]
    #     if obs == "H":
    #         obs = "Horizontal"
    #     if obs == "V":
    #         obs = "Vertical"
    #     style = style.split("_")[0]
    #     if "correlated" in decoder:
    #         style += " (correlated)"
    #     axs[k][0].set_ylabel(f"{style}\n{obs} observable\nCode cell error rate")
    # for row in range(nrows):
    #     for col in range(ncols):
    #         if (row + 1, col) in used:
    #             axs[row][col].set_xlabel("")
    #         if (row - 1, col) in used:
    #             axs[row][col].set_title("")
    #         if (row, col - 1) in used:
    #             axs[row][col].set_ylabel("")

    return fig


if __name__ == '__main__':
    main()


==> anc/repo/src/paper/main_render_lambda_figure.py <==
import dataclasses
import functools
import math
import pathlib
import sys
from pathlib import Path
from typing import List, Tuple, Dict
import matplotlib.colors as mcolors
import numpy as np

from scipy.stats import linregress
from scipy.stats._stats_mstats_common import LinregressResult

import matplotlib.pyplot as plt


sys.path.append(str(Path(__file__).resolve().parents[1]))  # Non-package import directory hack.

from collect_data import read_recorded_data, ProblemShotData, ShotData, DecodingProblemDesc
from probability_util import least_squares_output_range, least_squares_slope_range
from plotting import total_error_to_per_piece_error


def main():
    if len(sys.argv) == 1:
        raise ValueError("Specify csv files to include as command line arguments.")

    csvs = []
    for path in sys.argv[1:]:
        p = pathlib.Path(path)
        if p.is_dir():
            csvs.extend(p.glob("*.csv"))
        else:
            csvs.append(p)

    all_data = read_recorded_data(*csvs)

    fig0, _ = plot_lambda_line_fits_combo(all_data, focus=False)
    fig0.set_size_inches(13, 10)
    fig0.savefig("gen/linefits_all.pdf", bbox_inches='tight')
    fig0.savefig("gen/linefits_all.png", bbox_inches='tight', dpi=200)

    fig1, _ = plot_lambda_line_fits_combo(all_data, focus=True)
    fig1.set_size_inches(13, 10)
    fig1.savefig("gen/linefits.pdf", bbox_inches='tight')
    fig1.savefig("gen/linefits.png", bbox_inches='tight', dpi=200)

    fig2, _ = plot_lambda_combo(all_data)
    fig2.set_size_inches(13, 5)
    fig2.savefig("gen/lambda.pdf", bbox_inches='tight')
    fig2.savefig("gen/lambda.png", bbox_inches='tight', dpi=200)

    fig3, _ = plot_teraquop_combo(all_data)
    fig3.set_size_inches(13, 5)
    fig3.savefig("gen/teraquop.pdf", bbox_inches='tight')
    fig3.savefig("gen/teraquop.png", bbox_inches='tight', dpi=200)

    plt.show()


def plot_lambda_line_fits_combo(all_data: ProblemShotData, focus: bool) -> Tuple[plt.Figure, plt.Axes]:
    styles = {
        "SD6": [
            ("surface_SD6", "internal"),
            ("surface_SD6", "internal_correlated"),
            ("honeycomb_SD6", "internal"),
            ("honeycomb_SD6", "internal_correlated"),
        ],
        "SI1000": [
            ("surface_SI1000", "internal"),
            ("surface_SI1000", "internal_correlated"),
            ("honeycomb_SI1000", "internal"),
            ("honeycomb_SI1000", "internal_correlated"),
        ],
        "EM3": [
            None,
            None,
            ("honeycomb_EM3_v2", "internal"),
            ("honeycomb_EM3_v2", "internal_correlated"),
        ],
        # "PC3": [
        #     ("honeycomb_PC3", "internal"),
        #     ("honeycomb_PC3", "internal_correlated"),
        #     None,
        #     None,
        # ],
    }
    if focus:
        styles = {
            "SD6": [
                ("surface_SD6", "internal_correlated"),
                ("honeycomb_SD6", "internal_correlated"),
            ],
            "SI1000": [
                ("surface_SI1000", "internal_correlated"),
                ("honeycomb_SI1000", "internal_correlated"),
            ],
            "EM3": [
                None,
                ("honeycomb_EM3_v2", "internal_correlated"),
            ],
        }

    seen_probabilities = {
        k.noise
        for k in all_data.data
    }
    p2i = {p: i for i, p in enumerate(sorted(seen_probabilities))}
    all_groups = all_data.grouped_by(lambda e: (e.circuit_style, e.decoder))

    fig = plt.figure()
    ncols = len(styles)
    nrows = len(styles["SD6"])
    gs = fig.add_gridspec(ncols=ncols, nrows=nrows, hspace=0.075, wspace=0.05)
    axs = gs.subplots(sharex=True, sharey=True)
    used = set()
    for col, (name, cases) in enumerate(styles.items()):
        for row, style_decoder in enumerate(cases):
            ax: plt.Axes = axs[row][col]
            if style_decoder is None:
                ax.axis('off')
                continue
            used.add((row, col))
            style_data = all_groups.get(style_decoder, ProblemShotData({}))
            axs[row][col].set_title(name)

            groups = LambdaGroup.groups_from_data(style_data)
            markers = "ov*sp^<>8P+xXDd|"
            colors = list(mcolors.TABLEAU_COLORS) * 3
            lambda_xs = []
            lambda_ys = []
            for noise in sorted(groups.keys()):
                group = groups[noise]
                r = group.linear_fit_d_to_log_err
                xs, ys = group.combo_data
                order = p2i[noise]
                if group.appears_to_be_suppressing_errors:
                    ys2 = [1e0, 1e-13]
                    xs2 = [group.projected_distance(y) for y in ys2]
                    ax.plot(xs2, ys2, '--', color=colors[order])
                    lambda_xs.append(noise)
                    lambda_ys.append(1 / math.exp(r.slope))
                ax.scatter(xs, ys, color=colors[order], marker=markers[order], label=f"{noise}")
            ax.semilogy()
            ax.set_xlim(0, 30)
            ax.set_ylim(1e-12, 1e0)
            ax.grid()

    a, b = axs[0][0].get_legend_handles_labels()
    axs[0][-1].legend(a[::-1], b[::-1], loc="upper left", title="Physical Error Rates")

    for row in range(nrows):
        for col in range(ncols):
            if (row + 1, col) in used:
                axs[row][col].set_xlabel("")
            if (row - 1, col) in used:
                axs[row][col].set_title("")
            if (row, col - 1) in used:
                axs[row][col].set_ylabel("")

    for k in range(len(styles)):
        axs[-1][k].set_xlabel("Code Distance")
    for k in range(nrows):
        style_decoder = styles["SD6"][k]
        title = style_decoder[0].split("_")[0]
        title = title.capitalize()
        title += " (Correlated)" if "correlated" in style_decoder[1] else " (Standard)"
        axs[k][0].set_ylabel(f"{title}\nCode Cell Error Rate")
    for ax_row in axs:
        for ax in ax_row:
            ax.yaxis.set_ticks_position('both')
    return fig, axs


def plot_lambda_combo(all_data: ProblemShotData) -> Tuple[plt.Figure, plt.Axes]:
    styles = {
        "SD6": [
            ("honeycomb_SD6", "internal"),
            ("honeycomb_SD6", "internal_correlated"),
            ("surface_SD6", "internal"),
            ("surface_SD6", "internal_correlated"),
        ],
        "SI1000": [
            ("honeycomb_SI1000", "internal"),
            ("honeycomb_SI1000", "internal_correlated"),
            ("surface_SI1000", "internal"),
            ("surface_SI1000", "internal_correlated"),
        ],
        "EM3": [
            ("honeycomb_EM3_v2", "internal"),
            ("honeycomb_EM3_v2", "internal_correlated"),
        ],
    }

    all_groups = all_data.grouped_by(lambda e: (e.circuit_style, e.decoder))

    fig = plt.figure()
    gs = fig.add_gridspec(ncols=len(styles), nrows=1, hspace=0.05, wspace=0.05)
    axs = gs.subplots(sharex=True, sharey=True)
    have_any_poor = False
    for i, (name, cases) in enumerate(styles.items()):
        ax: plt.Axes = axs[i]

        poor_xs = []
        poor_ys = []
        for case_i, case in enumerate(cases):
            case_data = all_groups.get(case, ProblemShotData({}))
            groups = LambdaGroup.groups_from_data(case_data)
            lambda_xs = []
            lambda_ys = []
            lambda_ys_low = []
            lambda_ys_high = []
            noises = sorted(groups.keys())
            if not noises:
                continue
            for k, noise in enumerate(noises):
                group = groups[noise]
                if group.appears_to_be_suppressing_errors:
                    l1, l2, l3 = group.projected_lambda_range()
                    lambda_xs.append(noise)
                    lambda_ys_low.append(l1)
                    lambda_ys.append(l2)
                    lambda_ys_high.append(l3)
                    if group.has_low_confidence_extrapolation:
                        poor_xs.append(noise)
                        poor_ys.append(l2)
            rep = groups[noises[0]].rep
            label = rep.circuit_style
            if label.endswith("_v2"):
                label = label[:-3]
            if label.endswith("_" + name):
                label = label[:-len(name) - 1]
            label = label.capitalize()
            if "correlated" in rep.decoder:
                label += " (Correlated)"
            else:
                label += " (Standard)"
            ax.plot(lambda_xs, lambda_ys, marker="ov*s"[case_i], label=label, zorder=100 - i)
            ax.fill_between(lambda_xs, lambda_ys_low, lambda_ys_high, alpha=0.3)
        if have_any_poor:
            ax.scatter(poor_xs, poor_ys, s=200, color="red", zorder=100, alpha=0.3)

        ax.set_xlabel("Physical Error Rate")
        ax.set_ylabel("Lambda Factor")
        ax.set_xlim(1e-4, 2e-2)
        ax.set_ylim(1, 100)
        ax.loglog()
        ax.grid(which='minor')
        ax.grid(which='major', color='black')

        ax.set_title(name)
    a, b = axs[-2].get_legend_handles_labels()
    axs[-2].legend(a, b, loc="upper right")
    for ax in fig.get_axes():
        ax.label_outer()
    for ax in axs:
        ax.yaxis.set_ticks_position('both')
    return fig, axs


def plot_teraquop_combo(all_data: ProblemShotData) -> Tuple[plt.Figure, plt.Axes]:
    styles = {
        "SD6": [
            ("honeycomb_SD6", "internal"),
            ("honeycomb_SD6", "internal_correlated"),
            ("surface_SD6", "internal"),
            ("surface_SD6", "internal_correlated"),
        ],
        "SI1000": [
            ("honeycomb_SI1000", "internal"),
            ("honeycomb_SI1000", "internal_correlated"),
            ("surface_SI1000", "internal"),
            ("surface_SI1000", "internal_correlated"),
        ],
        "EM3": [
            ("honeycomb_EM3_v2", "internal"),
            ("honeycomb_EM3_v2", "internal_correlated"),
        ],
    }

    all_groups = all_data.grouped_by(lambda e: (e.circuit_style, e.decoder))

    fig = plt.figure()
    gs = fig.add_gridspec(ncols=len(styles), nrows=1, hspace=0.05, wspace=0.05)
    axs = gs.subplots(sharex=True, sharey=True)
    have_any_poor = False
    for i, (name, cases) in enumerate(styles.items()):
        ax: plt.Axes = axs[i]

        poor_xs = []
        poor_ys = []
        for case_i, (style, decoder) in enumerate(cases):
            case_data = all_groups.get((style, decoder), ProblemShotData({}))
            groups = LambdaGroup.groups_from_data(case_data)
            lambda_xs = []
            lambda_ys = []
            lambda_ys_low = []
            lambda_ys_high = []
            noises = sorted(groups.keys())
            if not noises:
                continue
            for k, noise in enumerate(noises):
                group = groups[noise]
                if group.appears_to_be_suppressing_errors:
                    y = group.projected_required_qubit_count(1e-12, style)
                    y_low, y_high = group.projected_qubit_count_range(1e-12, style)
                    lambda_xs.append(noise)
                    lambda_ys.append(y)
                    lambda_ys_low.append(y_low)
                    lambda_ys_high.append(y_high)
                    if group.has_low_confidence_extrapolation:
                        poor_xs.append(noise)
                        poor_ys.append(y)
            rep = groups[noises[0]].rep
            label = rep.circuit_style
            if label.endswith("_v2"):
                label = label[:-3]
            if label.endswith("_" + name):
                label = label[:-len(name) - 1]
            label = label.capitalize()
            if "correlated" in rep.decoder:
                label += " (Correlated)"
            else:
                label += " (Standard)"
            ax.plot(lambda_xs, lambda_ys, marker="ov*s"[case_i], label=label, zorder=100-case_i)
            ax.fill_between(lambda_xs, lambda_ys_low, lambda_ys_high, alpha=0.3)

        have_any_poor |= bool(poor_ys)
        if have_any_poor:
            ax.scatter(poor_xs, poor_ys, s=200, color="red", zorder=100, alpha=0.3)

        ax.set_xlabel("Physical Error Rate")
        ax.set_ylabel("Teraquop Qubit Count")
        ax.set_xlim(1e-4, 2e-2)
        ax.set_ylim(1e2, 1e5)
        ax.loglog()
        ax.grid(which='minor')
        ax.grid(which='major', color='black')

        ax.set_title(name)
    axs[1].legend(loc="lower right")
    for ax in axs:
        ax.yaxis.set_ticks_position('both')
    for ax in fig.get_axes():
        ax.label_outer()
    return fig, axs


@dataclasses.dataclass
class LambdaGroup:
    noise: float
    rep: DecodingProblemDesc
    distance_error_pairs_h: Dict[int, ShotData]
    distance_error_pairs_v: Dict[int, ShotData]

    @functools.cached_property
    def combo_data(self) -> Tuple[List[int], List[float]]:
        distances = sorted(set(self.distance_error_pairs_h.keys()) | set(self.distance_error_pairs_v.keys()))
        xs = []
        ys = []
        for d in distances:
            d1 = self.distance_error_pairs_h.get(d)
            d2 = self.distance_error_pairs_v.get(d)
            p1 = d1.logical_error_rate if d1 is not None else None
            p2 = d2.logical_error_rate if d2 is not None else None

            if p2 is None:
                p2 = p1
                print(f"WARNING EXTRAPOLATING V OBSERVABLE DATA POINT FOR {self.rep} distance {d}")
            if p1 is None:
                p1 = p2
                print(f"WARNING EXTRAPOLATING H OBSERVABLE DATA POINT FOR {self.rep} distance {d}")

            if p1 and p2:
                cells = int(math.ceil(self.rep.rounds / self.rep.code_distance))
                p1 = total_error_to_per_piece_error(p1, cells)
                p2 = total_error_to_per_piece_error(p2, cells)
                p_either = 1 - (1 - p1) * (1 - p2)
                xs.append(d)
                ys.append(p_either)
        return xs, ys

    @staticmethod
    def groups_from_data(data: ProblemShotData) -> Dict[float, 'LambdaGroup']:
        groups: Dict[float, LambdaGroup] = {}
        for key, val in data.data.items():
            if key.noise not in groups:
                groups[key.noise] = LambdaGroup(key.noise, key, {}, {})
            g = groups[key.noise]
            d = g.distance_error_pairs_h if key.preserved_observable in "HX" else g.distance_error_pairs_v
            assert key.code_distance not in d, key
            d[key.code_distance] = val
        return groups

    @property
    def appears_to_be_suppressing_errors(self) -> bool:
        r = self.linear_fit_d_to_log_err
        return (r.slope < -0.02 and r.intercept < -0.1) or r.slope < -1

    @property
    def has_low_confidence_extrapolation(self) -> bool:
        return min(len(self.distance_error_pairs_v), len(self.distance_error_pairs_h)) < 3

    @functools.cached_property
    def linear_fit_d_to_log_err(self) -> LinregressResult:
        xs, ys = self.combo_data
        if len(xs) <= 1:
            return linregress([0, 1], [0, 0])
        return linregress(xs, [math.log(y) for y in ys])

    def projected_lambda_range(self) -> Tuple[float, float, float]:
        xs, ys = self.combo_data
        xs = np.array(xs)
        ys = np.array([math.log(y) for y in ys])
        def slope_to_lambda(s: float) -> float:
            return 1 / math.exp(s) ** 2
        if len(xs) <= 1:
            slopes = [0, 0, 0]
        else:
            slopes = least_squares_slope_range(xs=xs, ys=ys, cost_increase=1)
        return tuple(slope_to_lambda(s) for s in slopes)

    def projected_qubit_count_range(self, target_probability: float, style: str) -> Tuple[float, float]:
        xs, ys = self.combo_data
        xs = np.array(xs)
        ys = np.array([math.log(y) for y in ys])
        if len(xs) <= 1:
            return (self.projected_required_qubit_count(target_probability, style),) * 2
        d1, d2 = least_squares_output_range(xs=ys, ys=xs, target_x=math.log(target_probability), cost_increase=1)
        return self._d_to_q(int(math.ceil(d1)), style), self._d_to_q(int(math.ceil(d2)), style)

    def projected_error(self, distance: float) -> float:
        r = self.linear_fit_d_to_log_err
        return math.exp(r.slope * distance + r.intercept)

    def projected_distance(self, target_error: float) -> float:
        r = self.linear_fit_d_to_log_err
        return (math.log(target_error) - r.intercept) / r.slope

    def _d_to_q(self, d: int, style: str) -> int:
        q = self.rep.num_qubits
        if "surface" in style:
            q += 1
            q *= (d / self.rep.code_distance) ** 2
            q -= 1
        elif "honeycomb" in style:
            d = int(math.ceil(d / 4)) * 4
            q *= (d / self.rep.code_distance) ** 2
        else:
            raise NotImplementedError()
        assert abs(q - math.floor(q + 0.5)) < 1e-5
        return q

    def projected_required_qubit_count(self, target_error: float, style: str) -> int:
        d = int(math.ceil(self.projected_distance(target_error)))
        return self._d_to_q(d, style)


if __name__ == '__main__':
    main()


==> anc/repo/src/paper/main_render_threshold_figure.py <==
import pathlib
import sys
from pathlib import Path

sys.path.append(str(Path(__file__).resolve().parents[1]))  # Non-package import directory hack.

from collect_data import read_recorded_data, ProblemShotData

from plotting import plot_data

import matplotlib.pyplot as plt
import matplotlib.patches as mpatches


def main():
    if len(sys.argv) == 1:
        raise ValueError("Specify csv files to include as command line arguments.")

    csvs = []
    for path in sys.argv[1:]:
        p = pathlib.Path(path)
        if p.is_dir():
            csvs.extend(p.glob("*.csv"))
        else:
            csvs.append(p)

    all_data = read_recorded_data(*csvs)

    fig = plot_thresholds(all_data, focused=True)
    fig.set_size_inches(13, 10)
    fig.savefig("gen/threshold.pdf", bbox_inches='tight')
    fig.savefig("gen/threshold.png", bbox_inches='tight', dpi=200)

    fig2 = plot_thresholds(all_data, focused=False)
    fig2.set_size_inches(13, 20)
    fig2.savefig("gen/threshold_all.pdf", bbox_inches='tight')
    fig2.savefig("gen/threshold_all.png", bbox_inches='tight', dpi=200)

    plt.show()


def plot_thresholds(all_data: ProblemShotData, focused: bool) -> plt.Figure:
    styles = {
        "SD6": [
            ("surface_SD6", "X", "internal"),
            ("surface_SD6", "Z", "internal"),
            ("surface_SD6", "X", "internal_correlated"),
            ("surface_SD6", "Z", "internal_correlated"),
            ("honeycomb_SD6", "H", "internal"),
            ("honeycomb_SD6", "V", "internal"),
            ("honeycomb_SD6", "H", "internal_correlated"),
            ("honeycomb_SD6", "V", "internal_correlated"),
        ],
        "SI1000": [
            ("surface_SI1000", "X", "internal"),
            ("surface_SI1000", "Z", "internal"),
            ("surface_SI1000", "X", "internal_correlated"),
            ("surface_SI1000", "Z", "internal_correlated"),
            ("honeycomb_SI1000", "H", "internal"),
            ("honeycomb_SI1000", "V", "internal"),
            ("honeycomb_SI1000", "H", "internal_correlated"),
            ("honeycomb_SI1000", "V", "internal_correlated"),
        ],
        "EM3": [
            None,
            None,
            None,
            None,
            ("honeycomb_EM3_v2", "H", "internal"),
            ("honeycomb_EM3_v2", "V", "internal"),
            ("honeycomb_EM3_v2", "H", "internal_correlated"),
            ("honeycomb_EM3_v2", "V", "internal_correlated"),
        ],
        # "PC3": [
        #     None,
        #     None,
        #     None,
        #     None,
        #     ("honeycomb_PC3", "H", "internal"),
        #     ("honeycomb_PC3", "V", "internal"),
        #     ("honeycomb_PC3", "H", "internal_correlated"),
        #     ("honeycomb_PC3", "V", "internal_correlated"),
        # ],
    }
    if focused:
        styles = {
            "SD6": [
                ("surface_SD6", "Z", "internal_correlated"),
                ("honeycomb_SD6", "H", "internal_correlated"),
            ],
            "SI1000": [
                ("surface_SI1000", "Z", "internal_correlated"),
                ("honeycomb_SI1000", "H", "internal_correlated"),
            ],
            "EM3": [
                None,
                ("honeycomb_EM3_v2", "H", "internal_correlated"),
            ],
        }

    all_groups = all_data.grouped_by(lambda e: (e.circuit_style, e.preserved_observable, e.decoder))

    fig = plt.figure()
    ncols = len(styles)
    nrows = len(styles["SD6"])
    gs = fig.add_gridspec(ncols=ncols, nrows=nrows, hspace=0.075, wspace=0.05)
    axs = gs.subplots(sharex=True, sharey=True)
    used = set()
    for col, (name, cases) in enumerate(styles.items()):
        for row, style_obs_decoder in enumerate(cases):
            ax: plt.Axes = axs[row][col]
            if style_obs_decoder is None:
                ax.axis('off')
                continue
            used.add((row, col))
            style_data = all_groups.get(style_obs_decoder, ProblemShotData({}))
            ax: plt.Axes = axs[row][col]
            plot_data(
                style_data,
                title=name,
                ax=ax,
                fig=fig,
                legend=False,
                marker_offset=4 if style_obs_decoder[1] in "XZ" else 0,
                focus_on_threshold=False)

    a1, b1 = axs[0][0].get_legend_handles_labels()
    a2, b2 = axs[-1][0].get_legend_handles_labels()
    axs[0][-1].legend(
        [
            mpatches.Patch(color='white', label='Surface Code Sizes:'),
            *a1,
            mpatches.Patch(color='white', label='Honeycomb Code Sizes:'),
            *a2,
        ],
        [
            "Surface Code Sizes:",
            *b1,
            "Honeycomb Code Sizes:",
            *b2,
        ],
        loc="upper left",
    )
    for k in range(nrows):
        style, obs, decoder = styles["SD6"][k]
        if obs == "H":
            obs = "Horizontal"
        if obs == "V":
            obs = "Vertical"
        style = style.split("_")[0]
        style = style.capitalize()
        if "correlated" in decoder:
            style += " (Correlated)"
        else:
            style += " (Standard)"
        axs[k][0].set_ylabel(f"{style}\n{obs} Observable\nCode Cell Error Rate")
    for row in range(nrows):
        for col in range(ncols):
            if (row + 1, col) in used:
                axs[row][col].set_xlabel("")
            if (row - 1, col) in used:
                axs[row][col].set_title("")
            if (row, col - 1) in used:
                axs[row][col].set_ylabel("")
    for ax_row in axs:
        for ax in ax_row:
            ax.yaxis.set_ticks_position('both')
    return fig


if __name__ == '__main__':
    main()


==> anc/repo/src/paper/write_honeycomb_networkx_graph.py <==
import pathlib
import sys

import networkx as nx

from paper.main_collect_all import surface_code_circuit

sys.path.append(str(pathlib.Path(__file__).resolve().parents[1]))  # Non-package import directory hack.

from decoding import detector_error_model_to_nx_graph
from honeycomb_circuit import generate_honeycomb_circuit
from honeycomb_layout import HoneycombLayout


def main():
    c = generate_honeycomb_circuit(HoneycombLayout(
        noise=0.001,
        data_width=4,
        data_height=6,
        sub_rounds=12 * 3,
        style="SD6",
        obs="H",
    ))
    g = detector_error_model_to_nx_graph(c.detector_error_model(decompose_errors=True))
    nx.readwrite.gpickle.write_gpickle(g, path="test.graph")


if __name__ == '__main__':
    main()


==> anc/repo/src/plotting.py <==
import math
from typing import Optional

import matplotlib.pyplot as plt
from matplotlib.ticker import FuncFormatter
import matplotlib.colors as mcolors

from collect_data import ProblemShotData, DecodingProblemDesc


def total_error_to_per_piece_error(error_rate: float, pieces: int) -> float:
    """Convert from total error rate to per-round error rate."""
    if error_rate > 0.5:
        return 1 - total_error_to_per_piece_error(1 - error_rate, pieces)
    assert 0 <= error_rate <= 0.5
    randomize_rate = 2*error_rate
    round_randomize_rate = 1 - (1 - randomize_rate)**(1 / pieces)
    round_error_rate = round_randomize_rate / 2
    return round_error_rate


def plot_data(data: ProblemShotData,
              *,
              title: str,
              out_path: Optional[str] = None,
              show: bool = False,
              fig: plt.Figure = None,
              ax: plt.Axes = None,
              legend: bool = True,
              marker_offset=0,
              focus_on_threshold: bool = True):
    if out_path is None and show is None and ax is None:
        show = True

    assert (fig is None) == (ax is None)
    if fig is None:
        fig = plt.figure()
        ax = fig.add_subplot()

    markers = "ov*sp^<>8PhH+xXDd|" * 100
    colors = list(mcolors.TABLEAU_COLORS) * 3
    order = 0
    d: DecodingProblemDesc
    for key, vals in data.grouped_by(lambda e: e.with_changes(noise=0)).items():
        cells = int(math.ceil(key.rounds / key.code_distance))
        def cor(p: float) -> float:
            return total_error_to_per_piece_error(p, pieces=cells)

        xs = []
        ys = []
        x_bounds = []
        ys_low = []
        ys_high = []

        v2 = {k.noise: v for k, v in vals.data.items()}
        for noise in sorted(v2.keys()):
            shot_data = v2[noise]
            # Show curve going through max likelihood estimate, unless it's at zero error.
            if shot_data.num_correct < shot_data.num_shots:
                xs.append(noise)
                ys.append(cor(shot_data.logical_error_rate))
            # Show relative-likelihood-above-1e-3 error bars as a colored region.
            low, high = shot_data.likely_error_rate_bounds(desired_ratio_vs_max_likelihood=1e-3)
            x_bounds.append(noise)
            ys_low.append(cor(low))
            ys_high.append(cor(high))
        label = f"{key.rounds} rounds, {key.data_width}x{key.data_height} data"
        ax.plot(xs, ys, label=label, marker=markers[order + marker_offset], zorder=100 - order, color=colors[order + marker_offset])
        ax.fill_between(x_bounds, ys_low, ys_high, alpha=0.3, color=colors[order + marker_offset])
        order += 1

    if data and legend:
        ax.legend(loc="lower right")
    ax.loglog()

    def format_tick(p: float) -> str:
        assert p > 0
        k = 0
        while p < 1:
            p *= 10
            k += 1
        assert p - int(p) < 1e-4
        return f"{int(p)}e-{k}"
    if focus_on_threshold:
        x_min, x_max = 5e-4, 1e-2
        y_min, y_max = 1e-2, 1e-1
    else:
        x_min, x_max = 1e-4, 3e-2
        y_min, y_max = 1e-8, 0.5
    ticks_x = [0.5] * (x_max >= 0.5) + [k*10**-p for k in [1] for p in range(1, 10) if x_min <= k*10**-p <= x_max]
    ticks_y = [0.5] * (y_max >= 0.5) + [k*10**-p for k in [1] for p in range(1, 10) if y_min <= k*10**-p <= y_max]
    ax.set_ylabel("Per-round Logical Error Rate")
    ax.set_xlabel("Physical Error Rate")
    ax.set_xlim(x_min, x_max)
    ax.set_ylim(y_min, y_max)
    ax.set_title(title)
    ax.grid()
    ax.set_xticks([x for x in ticks_x])
    ax.set_yticks([y for y in ticks_y])
    ax.set_xticklabels([format_tick(x) for x in ticks_x], rotation=70)
    ax.set_yticklabels([format_tick(y) for y in ticks_y])
    ax.xaxis.set_minor_formatter(FuncFormatter(lambda *args: ""))
    ax.yaxis.set_minor_formatter(FuncFormatter(lambda *args: ""))
    if out_path is not None:
        fig.tight_layout()
        fig.savefig(out_path)
    if show:
        plt.show()

    return fig, ax


==> anc/repo/src/plotting_test.py <==
import pytest

import numpy as np

from plotting import total_error_to_per_piece_error


def test_total_error_to_per_piece_error():
    np.testing.assert_allclose(
        total_error_to_per_piece_error(5e-9, 50),
        1e-10,
        rtol=1e-5,
    )
    np.testing.assert_allclose(
        total_error_to_per_piece_error(5e-4, 10**5),
        5e-9,
        rtol=1e-3,
    )


@pytest.mark.parametrize('p_round,n_iter', [
    (0.45, 0),
    (0.45, 1),
    (0.1, 0),
    (0.1, 1),
    (0.1, 2),
    (0.01, 0),
    (0.01, 1),
    (0.01, 2),
    (0.01, 3),
    (0.01, 4),
    (0.001, 5),
])
def test_total_error_to_per_piece_error_vs_folding(p_round: float, n_iter: int):
    p_total = p_round
    n = 1
    for _ in range(n_iter):
        p_total = 2 * p_total * (1 - p_total)
        n *= 2
    p_round_recovered = total_error_to_per_piece_error(p_total, n)
    np.testing.assert_allclose(
        p_round_recovered,
        p_round,
        rtol=1e-4,
    )


==> anc/repo/src/probability_util.py <==
import math
from typing import Union, Callable, Sequence, Tuple

import numpy as np
from scipy.stats import linregress
from scipy.optimize import leastsq
from scipy.stats._stats_mstats_common import LinregressResult


def log_binomial(*, p: Union[float, np.ndarray], n: int, hits: int) -> Union[float, np.ndarray]:
    r"""Approximates $\ln(P(hits = B(n, p)))$; the natural logarithm of a binomial distribution.

    All computations are done in log space to ensure intermediate values can be represented as
    floating point numbers without underflowing to 0 or overflowing to infinity. This is necessary
    when computing likelihoods over many samples. For example, if 80% of a million samples are hits,
    the maximum likelihood estimate is p=0.8. But even this optimal estimate assigns a prior
    probability of roughly 10^-217322 for seeing *exactly* 80% hits out of a million (whereas the
    smallest representable double is roughly 10^-324).

    This method can be broadcast over multiple hypothesis probabilities.

    Args:
        p: The independent probability of a hit occurring for each sample. This can also be an array
            of probabilities, in which case the function is broadcast over the array.
        n: The number of samples that were taken.
        hits: The number of hits that were observed amongst the samples that were taken.

    Returns:
        $\ln(P(hits = B(n, p)))$
    """
    # Clamp probabilities into the valid [0, 1] range (in case float error put them outside it).
    p_clipped = np.clip(p, 0, 1)

    result = np.zeros(shape=p_clipped.shape, dtype=np.float32)
    misses = n - hits

    # Handle p=0 and p=1 cases separately, to avoid arithmetic warnings.
    if hits:
        result[p_clipped == 0] = -np.inf
    if misses:
        result[p_clipped == 1] = -np.inf

    # Multiply p**hits and (1-p)**misses onto the total, in log space.
    result[p_clipped != 0] += np.log(p_clipped[p_clipped != 0]) * hits
    result[p_clipped != 1] += np.log1p(-p_clipped[p_clipped != 1]) * misses

    # Multiply (n choose hits) onto the total, in log space.
    log_n_choose_hits = log_factorial(n) - log_factorial(misses) - log_factorial(hits)
    result += log_n_choose_hits

    return result


def log_factorial(n: int) -> float:
    r"""Approximates $\ln(n!)$; the natural logarithm of a factorial.

    Uses Stirling's approximation for large n.
    """
    if n < 20:
        return sum(math.log(k) for k in range(1, n + 1))
    return (n + 0.5) * math.log(n) - n + math.log(2 * np.pi) / 2


def binary_search(*, func: Callable[[int], float], min_x: int, max_x: int, target: float) -> int:
    """Performs an approximate granular binary search over a monotonically ascending function."""
    while max_x > min_x + 1:
        med_x = (min_x + max_x) // 2
        out = func(med_x)
        if out < target:
            min_x = med_x
        elif out > target:
            max_x = med_x
        else:
            return med_x
    fmax = func(max_x)
    fmin = func(min_x)
    dmax = 0 if fmax == target else fmax - target
    dmin = 0 if fmin == target else fmin - target
    return max_x if abs(dmax) < abs(dmin) else min_x


def binary_intercept(*, func: Callable[[float], float], start_x: float, step: float, target_y: float, atol: float) -> int:
    """Performs an approximate granular binary search over a monotonically ascending function."""
    start_y = func(start_x)
    if abs(start_y - target_y) <= atol:
        return start_x
    while (func(start_x + step) >= target_y) == (start_y >= target_y):
        step *= 2
        if np.isinf(step) or step == 0:
            raise ValueError("Failed.")
    xs = [start_x, start_x + step]
    min_x = min(xs)
    max_x = max(xs)
    increasing = func(min_x) < func(max_x)

    while True:
        med_x = (min_x + max_x) / 2
        med_y = func(med_x)
        if abs(med_y - target_y) <= atol:
            return med_x
        assert med_x not in [min_x, max_x]
        if (med_y < target_y) == increasing:
            min_x = med_x
        else:
            max_x = med_x


def least_squares_cost(*, xs: np.ndarray, ys: np.ndarray, intercept: float, slope: float) -> float:
    assert len(xs.shape) == 1
    assert xs.shape == ys.shape
    return np.sum((intercept + slope*xs - ys)**2)


def least_squares_through_point(*, xs: np.ndarray, ys: np.ndarray, required_x: float, required_y: float) -> LinregressResult:
    xs2 = xs - required_x
    ys2 = ys - required_y

    def err(slope: float) -> float:
        return least_squares_cost(xs=xs2, ys=ys2, intercept=0, slope=slope)

    (best_slope,), _ = leastsq(func=err, x0=0.0)
    intercept = required_y - required_x * best_slope
    return LinregressResult(best_slope, intercept, None, None, None, intercept_stderr=False)


def least_squares_with_slope(*, xs: np.ndarray, ys: np.ndarray, required_slope: float) -> LinregressResult:
    def err(intercept: float) -> float:
        return least_squares_cost(xs=xs, ys=ys, intercept=intercept, slope=required_slope)

    (best_intercept,), _ = leastsq(func=err, x0=0.0)
    return LinregressResult(required_slope, best_intercept, None, None, None, intercept_stderr=False)


def least_squares_output_range(*,
                               xs: Sequence[float],
                               ys: Sequence[float],
                               target_x: float,
                               cost_increase: float) -> Tuple[float, float]:
    xs = np.array(xs, dtype=np.float64)
    ys = np.array(ys, dtype=np.float64)
    fit = linregress(xs, ys)
    base_cost = least_squares_cost(xs=xs, ys=ys, intercept=fit.intercept, slope=fit.slope)
    base_y = fit.intercept + target_x * fit.slope

    def cost_for_y(y2: float) -> float:
        fit2 = least_squares_through_point(xs=xs, ys=ys, required_x=target_x, required_y=y2)
        return least_squares_cost(xs=xs, ys=ys, intercept=fit2.intercept, slope=fit2.slope)

    low_y = binary_intercept(start_x=base_y, step=-1, target_y=base_cost + cost_increase, func=cost_for_y, atol=1e-5)
    high_y = binary_intercept(start_x=base_y, step=1, target_y=base_cost + cost_increase, func=cost_for_y, atol=1e-5)
    return low_y, high_y


def least_squares_slope_range(*,
                              xs: Sequence[float],
                              ys: Sequence[float],
                              cost_increase: float) -> Tuple[float, float, float]:
    xs = np.array(xs, dtype=np.float64)
    ys = np.array(ys, dtype=np.float64)
    fit = linregress(xs, ys)
    base_cost = least_squares_cost(xs=xs, ys=ys, intercept=fit.intercept, slope=fit.slope)

    def cost_for_slope(slope: float) -> float:
        fit2 = least_squares_with_slope(xs=xs, ys=ys, required_slope=slope)
        return least_squares_cost(xs=xs, ys=ys, intercept=fit2.intercept, slope=fit2.slope)

    low_slope = binary_intercept(start_x=fit.slope, step=-1, target_y=base_cost + cost_increase, func=cost_for_slope, atol=1e-5)
    high_slope = binary_intercept(start_x=fit.slope, step=1, target_y=base_cost + cost_increase, func=cost_for_slope, atol=1e-5)
    return low_slope, fit.slope, high_slope


==> anc/repo/src/probability_util_test.py <==
import math
from typing import Union

import numpy as np
import pytest

from probability_util import binary_search, log_binomial, log_factorial, least_squares_output_range, least_squares_slope_range, \
    binary_intercept, least_squares_through_point


@pytest.mark.parametrize(
    "arg,result",
    {
        0: 0,
        1: 0,
        2: math.log(2),
        3: math.log(2) + math.log(3),
        # These values were taken from wolfram alpha:
        10: 15.1044125730755152952257093292510,
        100: 363.73937555556349014407999336965,
        1000: 5912.128178488163348878130886725,
        10000: 82108.9278368143534553850300635,
        100000: 1051299.2218991218651292781082,
    }.items(),
)
def test_log_factorial(arg, result):
    np.testing.assert_allclose(log_factorial(arg), result, rtol=1e-5)


@pytest.mark.parametrize(
    "n,p,hits,result",
    [
        (1, 0.5, 0, np.log(0.5)),
        (1, 0.5, 1, np.log(0.5)),
        (1, 0.1, 0, np.log(0.9)),
        (1, 0.1, 1, np.log(0.1)),
        (2, [0, 1, 0.1, 0.5], 0, [0, -np.inf, np.log(0.9 ** 2), np.log(0.25)]),
        (2, [0, 1, 0.1, 0.5], 1, [-np.inf, -np.inf, np.log(0.1 * 0.9 * 2), np.log(0.5)]),
        (2, [0, 1, 0.1, 0.5], 2, [-np.inf, 0, np.log(0.1 ** 2), np.log(0.25)]),
        # Magic number comes from PDF[BinomialDistribution[10^10, 10^-6], 10000] on wolfram alpha.
        (10 ** 10, 10 ** -6, 10 ** 4, np.log(0.0039893915536591)),
        # Corner cases.
        (1, 0.0, 0, 0),
        (1, 0.0, 1, -np.inf),
        (1, 1.0, 0, -np.inf),
        (1, 1.0, 1, 0),
        # Array broadcast.
        (2, np.array([0.0, 0.5, 1.0]), 0, np.array([0.0, np.log(0.25), -np.inf])),
        (2, np.array([0.0, 0.5, 1.0]), 1, np.array([-np.inf, np.log(0.5), -np.inf])),
        (2, np.array([0.0, 0.5, 1.0]), 2, np.array([-np.inf, np.log(0.25), 0.0])),
    ],
)
def test_log_binomial(
    n: int, p: Union[float, np.ndarray], hits: int, result: Union[float, np.ndarray]
) -> None:
    np.testing.assert_allclose(log_binomial(n=n, p=p, hits=hits), result, rtol=1e-2)


def test_binary_search():
    assert binary_search(func=lambda x: x**2, min_x=0, max_x=10**100, target=100.1) == 10
    assert binary_search(func=lambda x: x**2, min_x=0, max_x=10**100, target=100) == 10
    assert binary_search(func=lambda x: x**2, min_x=0, max_x=10**100, target=99.9) == 10
    assert binary_search(func=lambda x: x**2, min_x=0, max_x=10**100, target=90) == 9
    assert binary_search(func=lambda x: x**2, min_x=0, max_x=10**100, target=92) == 10
    assert binary_search(func=lambda x: x**2, min_x=0, max_x=10**100, target=-100) == 0
    assert binary_search(func=lambda x: x**2, min_x=0, max_x=10**100, target=10**300) == 10**100


def test_least_squares_through_point():
    fit = least_squares_through_point(
        xs=np.array([1, 2, 3]),
        ys=np.array([2, 3, 4]),
        required_x=1,
        required_y=2)
    np.testing.assert_allclose(fit.slope, 1)
    np.testing.assert_allclose(fit.intercept, 1)

    fit = least_squares_through_point(
        xs=np.array([1, 2, 3]),
        ys=np.array([2, 3, 4]),
        required_x=1,
        required_y=1)
    np.testing.assert_allclose(fit.slope, 1.6, rtol=1e-5)
    np.testing.assert_allclose(fit.intercept, -0.6, atol=1e-5)


def test_binary_intercept():
    t = binary_intercept(func=lambda x: x**2, start_x=5, step=1, target_y=82.3, atol=0.01)
    assert t > 0 and abs(t**2 - 82.3) <= 0.01
    t = binary_intercept(func=lambda x: -x**2, start_x=5, step=1, target_y=-82.3, atol=0.01)
    assert t > 0 and abs(t**2 - 82.3) <= 0.01
    t = binary_intercept(func=lambda x: x**2, start_x=0, step=-1, target_y=82.3, atol=0.01)
    assert t < 0 and abs(t**2 - 82.3) <= 0.01
    t = binary_intercept(func=lambda x: -x**2, start_x=0, step=-1, target_y=-82.3, atol=0.2)
    assert t < 0 and abs(t**2 - 82.3) <= 0.2


def least_squares_output_range():
    low, high = least_squares_output_range(
        xs=[1, 2, 3],
        ys=[1, 5, 9],
        target_x=100,
        cost_increase=1,
    )
    assert 300 < low < 400 < high < 500


def test_least_squares_slope_range():
    low, mid, high = least_squares_slope_range(
        xs=[1, 2, 3],
        ys=[1, 5, 9],
        cost_increase=1,
    )
    np.testing.assert_allclose(mid, 4)
    assert 3 < low < 3.5 < mid < 4.5 < high < 5

